The evaporation of black holes in supergravity

In supergravity, charged rotating black holes are generically driven towards becoming extremal and supersymmetric through the emission of Hawking radiation. Eventually, as the black hole approaches the BPS bound and is close to becoming supersymmetric, quantum gravity corrections become critical to describing the emission of Hawking radiation, making the QFT in curved spacetime approximation inaccurate. In this paper, we compute how such quantum gravity corrections affect the spectrum of Hawking radiation for black holes in $\mathcal N=2$ supergravity in flatspace. We show that due to such corrections, the spectrum of emitted Hawking radiation for both spin-0 and spin-$1/2$ particles deviates drastically at low temperatures from the naively expected black-body spectrum. Rather remarkably, the spectrum exhibits a discrete emission line from direct transitions from near-BPS to BPS states, providing the first controlled example where the discreteness of the black hole energies is visible in the emitted Hawking radiation. Similar quantum gravity effects drastically modify the absorption cross-section: BPS black holes are transparent to certain frequencies, while near-BPS black holes appear much larger than the semi-classical prediction.

==> mathematica_notebook_N=4/N=4_Paper_version.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    499002,      10380]
NotebookOptionsPosition[    486292,      10181]
NotebookOutlinePosition[    486729,      10198]
CellTagsIndexPosition[    486686,      10195]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["N = 4 SJT Code", "Chapter",
 CellChangeTimes->{{3.954345245119116*^9, 
  3.9543452494219*^9}},ExpressionUUID->"d5ed5954-30cf-a845-b00a-4b043d3068aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "use", " ", "the", " ", "external", " ", "NCAlgebra", " ", 
      "for", " ", "non"}], "-", 
     RowBox[{"commutative", " ", 
      RowBox[{"manipulations", ".", " ", 
       RowBox[{"https", ":"}]}]}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"github", ".", "com"}], "/", "NCAlgebra"}], "/", "NC"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"As", " ", "of", " ", "version", " ", "6"}], ":", " ", 
     RowBox[{
     "NCAlgebra", " ", "can", " ", "be", " ", "directly", " ", "installed", " ",
       "into", " ", "Mathematica", " ", "by", " ", "running", " ", "the", " ",
       "command"}], ":", " ", 
     RowBox[{
     "PacletInstall", 
      "[", "\"\<https://github.com/NCAlgebra/NC/blob/master/NCAlgebra-6.0.3.\
paclet?raw=true\>\"", "]"}]}], ";", "  ", "\[IndentingNewLine]", 
    RowBox[{"See", " ", "github", " ", "for", " ", "latest", " ", 
     RowBox[{"updates", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9543454912647095`*^9, 3.9543454990894794`*^9}, {
  3.9545012823171787`*^9, 3.9545013052558537`*^9}, {3.954501341282713*^9, 
  3.9545013997805443`*^9}},ExpressionUUID->"b606c8ef-18f7-2146-b68e-\
664dce8f5bb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "NCAlgebra`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetCommutative", "[", 
   RowBox[{
   "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h", 
    ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n", ",", "o", ",",
     "p", ",", "q", ",", "r", ",", "s", ",", "t", ",", "u", ",", "v", ",", 
    "w", ",", "x", ",", "y", ",", "z"}], "]"}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a0c9f2b1-d65d-1344-ad18-c3e1d9f4b245"],

Cell["\<\
------------------------------------------------------------
NCAlgebra - Version 6.0.3
Compatible with Mathematica Version 10 and above

Authors:

  J. William Helton*
  Mauricio de Oliveira&

* Math, UCSD, La Jolla, CA
& MAE, UCSD, La Jolla, CA

with major earlier contributions by:

  Mark Stankus$ 
  Robert L. Miller#

$ Math, Cal Poly San Luis Obispo
# General Atomics Corp

Copyright: 
  Helton and de Oliveira 2023
  Helton and de Oliveira 2017
  Helton 2002
  Helton and Miller June 1991
  All rights reserved.

The program was written by the authors and by:
  David Hurst, Daniel Lamm, Orlando Merino, Robert Obar,
  Henry Pfister, Mike Walker, John Wavrik, Lois Yu,
  J. Camino, J. Griffin, J. Ovall, T. Shaheen, John Shopple. 
  The beginnings of the program come from eran@slac.
  Considerable recent help came from Igor Klep.

Current primary support is from the 
  NSF Division of Mathematical Sciences.
  
This program was written with support from 
  AFOSR, NSF, ONR, Lab for Math and Statistics at UCSD,
  UCSD Faculty Mentor Program,
  and US Department of Education.

For NCAlgebra updates see:

  www.github.com/NCAlgebra/NC
  www.math.ucsd.edu/~ncalg

------------------------------------------------------------\
\>", "Print",
 CellChangeTimes->{3.954345643948473*^9, 3.9545006853025208`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"125fdff0-0358-af4f-9564-e65c25018f91"],

Cell[BoxData[
 TemplateBox[{
  "NCAlgebra", "SmallCapSymbolsNonCommutative", 
   "\"All lower cap single letter symbols (e.g. a,b,c,...) were set as \
noncommutative.\"", 2, 1, 1, 20044891421590654170, "Local", 
   "NCAlgebra`NCAlgebra"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.95434564399769*^9, 3.954500685323147*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"268626c4-5e33-5940-af12-2fb01f2235a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initialize functions (run)", "Subsubsection",
 CellChangeTimes->{{3.9543456476861897`*^9, 3.954345651233612*^9}, {
  3.95450124592622*^9, 
  3.954501248276806*^9}},ExpressionUUID->"d4907067-bdd4-e94c-b647-\
b1fc66db1616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Define", " ", "non"}], "-", 
     RowBox[{"commutative", " ", "fermionic", " ", "variables"}]}], ",", " ", 
    RowBox[{"non", "-", 
     RowBox[{
     "commutative", " ", "multiplication", " ", "defined", " ", "by", " ", 
      RowBox[{"\[Psi]", " ", "**", " ", "\[Chi]"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"noncommvars", "=", 
     RowBox[{"{", 
      RowBox[{
      "\[Psi]l1", ",", "\[Psi]l2", ",", "\[Psi]r1", ",", "\[Psi]r2", ",", 
       "ql1", ",", "ql2", ",", "qr1", ",", "qr2", ",", "jlu", ",", "jru"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"noncommvarsbar", "=", 
     RowBox[{"{", 
      RowBox[{
      "b\[Psi]l1", ",", "b\[Psi]l2", ",", "b\[Psi]r1", ",", "b\[Psi]r2", ",", 
       "bql1", ",", "bql2", ",", "bqr1", ",", "bqr2", ",", "jld", ",", 
       "jrd"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetNonCommutative", "[", 
    RowBox[{"noncommvars", ",", "noncommvarsbar"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Define", " ", "differential", " ", "operator", " ", "to", " ", "handle", 
     " ", 
     RowBox[{"fermions", "/", 
      RowBox[{"derivatives", ".", " ", "It"}]}], " ", "cannot", " ", "handle",
      " ", "mixed", " ", 
     RowBox[{"derivatives", "/", "functions"}], " ", "together", " ", "so", " ",
      "nest", " ", 
     RowBox[{"manually", ".", " ", "See"}], " ", "examples"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"O1_", ",", "O2_", ",", "expr_"}], "]"}], ":=", 
    RowBox[{"DO", "[", 
     RowBox[{"O1", ",", 
      RowBox[{"DO", "[", 
       RowBox[{"O2", ",", "expr"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"O1_", ",", "O2_", ",", "O3_", " ", ",", "expr_"}], "]"}], ":=", 
    RowBox[{"DO", "[", 
     RowBox[{"O1", ",", 
      RowBox[{"DO", "[", 
       RowBox[{"O2", ",", 
        RowBox[{"DO", "[", 
         RowBox[{"O3", ",", "expr"}], "]"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"O1_", ",", "O2_", ",", "O3_", ",", "O4_", " ", ",", "expr_"}], 
     "]"}], ":=", 
    RowBox[{"DO", "[", 
     RowBox[{"O1", ",", 
      RowBox[{"DO", "[", 
       RowBox[{"O2", ",", 
        RowBox[{"DO", "[", 
         RowBox[{"O3", ",", 
          RowBox[{"DO", "[", 
           RowBox[{"O4", ",", "expr"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{
     "O1_", ",", "O2_", ",", "O3_", ",", "O4_", " ", ",", "O5_", ",", 
      "expr_"}], "]"}], ":=", 
    RowBox[{"DO", "[", 
     RowBox[{"O1", ",", 
      RowBox[{"DO", "[", 
       RowBox[{"O2", ",", 
        RowBox[{"DO", "[", 
         RowBox[{"O3", ",", 
          RowBox[{"DO", "[", 
           RowBox[{"O4", ",", 
            RowBox[{"DO", "[", 
             RowBox[{"O5", ",", "expr"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"A_", ",", "expr_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"A", ",", "D"}], "]"}], ")"}]}], ":=", 
    RowBox[{"A", "**", "expr"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{
      RowBox[{"L1__", "**", "L2_"}], ",", "expr_"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{"DO", "[", 
      RowBox[{"L1", ",", 
       RowBox[{"DO", "[", 
        RowBox[{"L2", ",", "expr"}], "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"A_", " ", ",", "expr_"}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"A", ",", "D"}], "]"}], "&&", 
        RowBox[{"CommutativeQ", "[", "A", "]"}], "&&", 
        RowBox[{"CommutativeQ", "[", "L", "]"}]}], ")"}]}], ":=", 
     RowBox[{"A", " ", "expr"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{
       RowBox[{"A_", " ", "L_"}], ",", "expr_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"A", ",", "D"}], "]"}], "&&", 
       RowBox[{"NonCommutativeQ", "[", "A", "]"}], "&&", 
       RowBox[{"CommutativeQ", "[", "L", "]"}]}], ")"}]}], ":=", 
    RowBox[{"A", "**", " ", 
     RowBox[{"DO", "[", 
      RowBox[{"L", ",", "expr"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{
       RowBox[{"A_", " ", "L_"}], ",", "expr_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"L", ",", "D"}], "]"}], "&&", 
       RowBox[{"NonCommutativeQ", "[", "L", "]"}]}], ")"}]}], ":=", " ", 
    RowBox[{"DO", "[", 
     RowBox[{"A", ",", 
      RowBox[{"L", " ", "**", " ", "expr"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{
       RowBox[{"A_", " ", "L_"}], ",", "expr_"}], "]"}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"L", ",", "D"}], "]"}], "&&", 
       RowBox[{"CommutativeQ", "[", "L", "]"}]}], ")"}]}], ":=", " ", 
    RowBox[{"DO", "[", 
     RowBox[{"A", ",", 
      RowBox[{"L", " ", "expr"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{
      RowBox[{"A_", " ", "L_"}], ",", "expr_"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{"DO", "[", 
      RowBox[{"A", ",", 
       RowBox[{"DO", "[", 
        RowBox[{"L", ",", "expr"}], "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{
      RowBox[{"L1_", "+", "L2_"}], ",", "expr_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"L1", ",", "expr"}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"L2", ",", "expr"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{
      RowBox[{"A", ":", 
       RowBox[{"HoldPattern", "[", 
        RowBox[{
         RowBox[{"D", "[", "__", "]"}], "&"}], "]"}]}], ",", "expr_"}], "]"}],
     ":=", 
    RowBox[{"A", "[", "expr", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{
       RowBox[{"L1_", "^", "n_Integer"}], ",", "expr_"}], "]"}], "/;", 
     RowBox[{"n", ">", "1"}]}], ":=", 
    RowBox[{"Nest", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"DO", "[", 
         RowBox[{"L1", ",", "#1"}], "]"}], "]"}], "&"}], ",", "expr", ",", 
      "n"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Define", " ", 
     RowBox[{"commutators", "/", "anticommutators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"A", " ", ",", "B", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], "-", 
      RowBox[{"DO", "[", 
       RowBox[{"B", ",", " ", "A", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"acomm", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"A", ",", " ", "B", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], "+", 
      RowBox[{"DO", "[", 
       RowBox[{"B", " ", ",", "A", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.954345629775524*^9, 3.954345720138691*^9}, {
  3.9545006988751545`*^9, 3.954500700114954*^9}, {3.9545014442283363`*^9, 
  3.954501455093914*^9}},ExpressionUUID->"cc888ef4-d44b-5a45-9e36-\
b8eb44c647e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Supercharges, Charges, Hamiltonian", "Section",
 CellChangeTimes->{{3.9543455414390087`*^9, 3.954345549489628*^9}, {
  3.9543455844595833`*^9, 
  3.954345588580261*^9}},ExpressionUUID->"950ef705-c316-4242-86d7-\
dfb05c5878ad"],

Cell[CellGroupData[{

Cell["SU(2) group element/Derivatives (run)", "Subsection",
 CellChangeTimes->{{3.954345767874365*^9, 
  3.954345788547365*^9}},ExpressionUUID->"d8b0be65-b6b2-034f-92c2-\
2f6c422630e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SU2integrate", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Beta]", "]"}], "x"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      FractionBox["\[Alpha]", "2"], " ", 
      RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}], ".", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      FractionBox["\[Beta]", "2"], " ", 
      RowBox[{"PauliMatrix", "[", "2", "]"}]}], "]"}], ".", 
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", 
      FractionBox["\[Gamma]", "2"], " ", 
      RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invg", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "g", "]"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dl", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "l"], "#1"}], " ", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Alpha]", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Alpha]"], "#1"}], " ", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Beta]", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Beta]"], "#1"}], " ", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D\[Gamma]", "=", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "\[Gamma]"], "#1"}], " ", "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]l1", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], 
       RowBox[{"Cot", "[", "\[Beta]", "]"}], " ", "D\[Alpha]"}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], "D\[Beta]"}], " ", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"Cos", "[", "\[Alpha]", "]"}], 
        RowBox[{"Sin", "[", "\[Beta]", "]"}]], "D\[Gamma]"}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], 
       RowBox[{"Cot", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]l2", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "\[Alpha]", "]"}], 
       RowBox[{"Cot", "[", "\[Beta]", "]"}], " ", "D\[Alpha]"}], "-", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], "D\[Beta]"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"Sin", "[", "\[Alpha]", "]"}], 
        RowBox[{"Sin", "[", "\[Beta]", "]"}]], "D\[Gamma]"}], "-", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Alpha]", "]"}], 
       RowBox[{"Cot", "[", "\[Beta]", "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]l3", "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", "D\[Alpha]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]r1", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Cos", "[", "\[Gamma]", "]"}], 
        RowBox[{"Sin", "[", "\[Beta]", "]"}]], " ", "D\[Alpha]"}], " ", "-", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Gamma]", "]"}], "D\[Beta]"}], "-", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Beta]", "]"}], 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}], "D\[Gamma]"}], "-", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Beta]", "]"}], 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]r2", "=", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Sin", "[", "\[Gamma]", "]"}], 
         RowBox[{"Sin", "[", "\[Beta]", "]"}]]}], " ", "D\[Alpha]"}], " ", "-", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Gamma]", "]"}], "D\[Beta]"}], "+", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Beta]", "]"}], 
       RowBox[{"Sin", "[", "\[Gamma]", "]"}], "D\[Gamma]"}], "-", " ", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Beta]", "]"}], 
       RowBox[{"Cos", "[", "\[Gamma]", "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalJ]r3", "=", 
    RowBox[{
     RowBox[{"-", "I"}], " ", "D\[Gamma]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]lup", "=", 
   RowBox[{"\[ScriptCapitalJ]l1", "+", 
    RowBox[{"I", " ", "\[ScriptCapitalJ]l2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]ldown", "=", 
   RowBox[{"\[ScriptCapitalJ]l1", "-", 
    RowBox[{"I", " ", "\[ScriptCapitalJ]l2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]rup", "=", 
   RowBox[{"\[ScriptCapitalJ]r1", "-", 
    RowBox[{"I", " ", "\[ScriptCapitalJ]r2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalJ]rdown", "=", 
   RowBox[{"\[ScriptCapitalJ]r1", "+", 
    RowBox[{"I", " ", "\[ScriptCapitalJ]r2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.954345816085062*^9, 3.9543458165665054`*^9}, {
  3.954500964607151*^9, 3.954500983674202*^9}, {3.954501043693617*^9, 
  3.954501049718952*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"5bc4c86c-35bb-2c45-9e19-f9d5aea4d758"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DO", "[", 
   RowBox[{"\[ScriptCapitalJ]l3", ",", "g"}], "]"}], "==", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "3", "]"}], ".", "g"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DO", "[", 
   RowBox[{"\[ScriptCapitalJ]r3", ",", "g"}], "]"}], "==", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   RowBox[{"g", ".", 
    RowBox[{"PauliMatrix", "[", "3", "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9543458318866215`*^9, 3.9543458386168404`*^9}, {
  3.9543459001199913`*^9, 3.9543459282399235`*^9}, {3.9545010395158634`*^9, 
  3.9545010460613728`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"9a2c0d38-b697-fa4e-b628-abd0fe63d4e2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.954345839324259*^9, 3.9543458463824425`*^9}, {
  3.9543459083112526`*^9, 3.954345928526228*^9}, {3.954501035431919*^9, 
  3.954501053125944*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"bc9a69c2-6298-4d4e-9e2e-32a112d52e5f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.954345839324259*^9, 3.9543458463824425`*^9}, {
  3.9543459083112526`*^9, 3.954345928526228*^9}, {3.954501035431919*^9, 
  3.9545010531299534`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"38e577bd-de1a-e04b-82b3-504558192006"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermion simplification rules (run)", "Subsection",
 CellChangeTimes->{{3.954346031964817*^9, 3.9543460363006306`*^9}, {
  3.9545009973863335`*^9, 
  3.954500998710724*^9}},ExpressionUUID->"5e04a787-9a28-eb45-8507-\
bcd9b5f4e9d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "rules", " ", "so", " ", "that", " ", "all", " ", "fermion",
     " ", "expressions", " ", "are", " ", "simplified", " ", "into", " ", 
    "following", " ", "preffered", " ", 
    RowBox[{"ordering", ":", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\\", "bar"}], " ", 
      RowBox[{"\[Psi]r1", " ", "\\", "bar"}], " ", 
      RowBox[{"\[Psi]r2", " ", "\\", "bar"}], " ", 
      RowBox[{"\[Psi]l1", " ", "\\", "bar"}], " ", "\[Psi]l2", " ", 
      "\[Psi]l2", " ", "\[Psi]l1", " ", "\[Psi]r2", " ", "\[Psi]r1"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "It", " ", "is", " ", "very", " ", "important", " ", "that", " ", "rules",
      " ", 
     RowBox[{"don", "'"}], "t", " ", "contain", " ", "expressions", " ", 
     "that", " ", "can", " ", "push", " ", "the", " ", "same", " ", "fermion",
      " ", "to", " ", "the", " ", "left", " ", "and", " ", "to", " ", "the", " ",
      "right"}], ",", " ", 
    RowBox[{
    "otherwise", " ", "simplification", " ", "will", " ", "get", " ", "stuck",
      " ", "in", " ", "a", " ", "loop"}]}], " ", "*)"}]}]], "Input",Expression\
UUID->"f203422a-5757-e642-aa73-5e8c21eff1b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vacrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Psi]l1", "->", "0"}], ",", 
     RowBox[{"\[Psi]l2", "->", "0"}], ",", 
     RowBox[{"b\[Psi]r1", "->", "0"}], ",", 
     RowBox[{"b\[Psi]r2", "->", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"squarezero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]l1", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["\[Psi]l2", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["\[Psi]r1", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["\[Psi]r2", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["b\[Psi]l1", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["b\[Psi]l2", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["b\[Psi]r1", "2"], "->", "0"}], ",", 
     RowBox[{
      SuperscriptBox["b\[Psi]r2", "2"], "->", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesr1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]r1", "**", "\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r2", "**", "\[Psi]r1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "\[Psi]r1"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r1", "**", "\[Psi]l1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "\[Psi]r1"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r1", "**", "\[Psi]l2"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]r1", "**", "b\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]r1", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", " ", 
       RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}]}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r2", "**", "\[Psi]r1"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r1", "**", "b\[Psi]r2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesr2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r2", "**", "\[Psi]l1"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r2", "**", "\[Psi]l2"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]r2", "**", "b\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]r2", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}]}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r1", "**", "\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]r2", "**", "b\[Psi]r1"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesl1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"\[Psi]l2", "**", "\[Psi]l1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "b\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l2", "**", "\[Psi]l1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "b\[Psi]r1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]r1", "**", "\[Psi]l1"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "b\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]r2", "**", "\[Psi]l1"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesl2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l1", "**", "\[Psi]l2"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "b\[Psi]r1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]r1", "**", "\[Psi]l2"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "b\[Psi]r2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]r2", "**", "\[Psi]l2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleslb2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b\[Psi]l2", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l1", "**", "b\[Psi]l2"}]}]}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r1", "**", "b\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l2", "**", "b\[Psi]r1"}]}]}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r2", "**", "b\[Psi]l2"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l2", "**", "b\[Psi]r2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleslb1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"b\[Psi]r1", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l1", "**", "b\[Psi]r1"}]}]}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r2", "**", "b\[Psi]l1"}], "->", 
      RowBox[{"-", 
       RowBox[{"b\[Psi]l1", "**", "b\[Psi]r2"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulesrb2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b\[Psi]r2", "**", "b\[Psi]r1"}], "->", 
     RowBox[{"-", 
      RowBox[{"b\[Psi]r1", "**", "b\[Psi]r2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extrarules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]l2", "**", "b\[Psi]l2", "**", "\[Psi]l2"}], "->", 
      "\[Psi]l2"}], ",", 
     RowBox[{
      RowBox[{"\[Psi]l1", "**", "b\[Psi]l1", "**", "\[Psi]l1"}], "->", 
      "\[Psi]l1"}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]l2", "**", "\[Psi]l2", "**", "b\[Psi]l2"}], "->", 
      "b\[Psi]l2"}], ",", 
     RowBox[{
      RowBox[{"\[Psi]r2", "**", "b\[Psi]r2", "**", "\[Psi]r2"}], "->", 
      "\[Psi]r2"}], ",", 
     RowBox[{
      RowBox[{"b\[Psi]r2", "**", "\[Psi]r2", "**", "b\[Psi]r2"}], "->", 
      "b\[Psi]r2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"samefermrules", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Psi]l1", "**", "b\[Psi]l1"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"b\[Psi]l1", "**", "\[Psi]l1"}]}]}], ",", 
      RowBox[{
       RowBox[{"\[Psi]l2", "**", "b\[Psi]l2"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"b\[Psi]l2", "**", "\[Psi]l2"}]}]}], ",", 
      RowBox[{
       RowBox[{"b\[Psi]r2", "**", "\[Psi]r2"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"\[Psi]r2", "**", "b\[Psi]r2"}]}]}], ",", 
      RowBox[{
       RowBox[{"b\[Psi]r1", "**", "\[Psi]r1"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"\[Psi]r1", "**", "b\[Psi]r1"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rules", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Union", "[", 
     RowBox[{
     "squarezero", ",", "rulesr1", ",", "rulesr2", ",", "rulesl1", ",", 
      "rulesl2", ",", "ruleslb2", ",", "ruleslb1", ",", "rulesrb2", ",", 
      "extrarules", ",", "samefermrules"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.954346042265402*^9, 3.954346042933119*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"4413bccf-06c6-a345-b3e8-251d241dc670"]
}, Closed]],

Cell[CellGroupData[{

Cell["N=4 Supercharges (run)", "Subsection",
 CellChangeTimes->{{3.9543459493828773`*^9, 3.9543459512476463`*^9}, {
  3.9543462074808407`*^9, 
  3.9543462087170734`*^9}},ExpressionUUID->"7f502d36-105f-2f43-9ca8-\
a1d6cd5d7fca"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", " ", "fermion", " ", "vectors"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9543460978863106`*^9, 3.954346101964363*^9}, {
   3.9545009177096214`*^9, 3.9545009313034534`*^9}, 
   3.9545010940360184`*^9},ExpressionUUID->"ad507211-e446-c345-ab85-\
1d3fcb8e02fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]vecl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "\[Psi]l1", "}"}], ",", 
     RowBox[{"{", "\[Psi]l2", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]vecr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "\[Psi]r1", "}"}], ",", 
     RowBox[{"{", "\[Psi]r2", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]veclb", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"b\[Psi]l1", ",", "b\[Psi]l2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]vecrb", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"b\[Psi]r1", ",", "b\[Psi]r2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", ".", "\[Psi]vecr"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", ".", "\[Psi]vecr"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.954500989504408*^9, 3.954500989938076*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"93e550cc-722c-6241-bc9d-2a61a59367fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Define", " ", "supercharges"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ql1", "=", 
     RowBox[{
      RowBox[{"I", " ", "\[Psi]l1", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Dl", "-", "  ", "Jl3"}], ")"}]}], "-", 
      RowBox[{"I", " ", "\[Psi]l2", " ", 
       RowBox[{"(", 
        RowBox[{"Jl1", "-", " ", 
         RowBox[{"I", " ", "Jl2"}]}], ")"}]}], "+", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g", ".", "\[Psi]vecr"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"\[Psi]l1", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Psi]l2", "**", "b\[Psi]l2"}], " ", "-", 
          RowBox[{"b\[Psi]l2", " ", "**", "\[Psi]l2"}]}], ")"}]}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ql2", "=", 
     RowBox[{
      RowBox[{"I", " ", "\[Psi]l2", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Dl", "+", " ", "Jl3"}], ")"}]}], "-", " ", 
      RowBox[{"I", "  ", "\[Psi]l1", 
       RowBox[{"(", 
        RowBox[{"Jl1", "+", " ", 
         RowBox[{"I", " ", "Jl2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g", ".", "\[Psi]vecr"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"\[Psi]l2", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Psi]l1", "**", "b\[Psi]l1"}], "-", 
          RowBox[{"b\[Psi]l1", "**", "\[Psi]l1"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bQl1", "=", 
     RowBox[{
      RowBox[{"I", " ", "b\[Psi]l1", " ", 
       RowBox[{"(", " ", 
        RowBox[{"Dl", "+", " ", "Jl3"}], ")"}]}], "+", " ", 
      RowBox[{"I", " ", "b\[Psi]l2", " ", 
       RowBox[{"(", 
        RowBox[{"Jl1", "+", " ", 
         RowBox[{"I", " ", "Jl2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]vecrb", ".", "invg"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"b\[Psi]l1", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Psi]l2", "**", "\[Psi]l2"}], "-", 
          RowBox[{"\[Psi]l2", "**", "b\[Psi]l2"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bQl2", "=", 
     RowBox[{
      RowBox[{"I", " ", "b\[Psi]l2", " ", 
       RowBox[{"(", 
        RowBox[{"Dl", "-", " ", "Jl3"}], ")"}]}], "+", " ", 
      RowBox[{"I", " ", "b\[Psi]l1", 
       RowBox[{"(", 
        RowBox[{"Jl1", "-", " ", 
         RowBox[{"I", " ", "Jl2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]vecrb", ".", "invg"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"b\[Psi]l2", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Psi]l1", "**", "\[Psi]l1"}], "-", 
          RowBox[{"\[Psi]l1", "**", "b\[Psi]l1"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qr1", "=", 
     RowBox[{
      RowBox[{"I", " ", "\[Psi]r1", 
       RowBox[{"(", 
        RowBox[{"Dl", "+", " ", "Jr3"}], ")"}]}], "+", 
      RowBox[{"I", "  ", "\[Psi]r2", 
       RowBox[{"(", 
        RowBox[{"Jr1", "-", " ", 
         RowBox[{"I", " ", "Jr2"}]}], ")"}]}], "-", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"invg", ".", "\[Psi]vecl"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"\[Psi]r1", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Psi]r2", "**", "b\[Psi]r2"}], "-", 
          RowBox[{"b\[Psi]r2", "**", "\[Psi]r2"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qr2", "=", 
     RowBox[{
      RowBox[{"I", " ", "\[Psi]r2", 
       RowBox[{"(", " ", 
        RowBox[{"Dl", "-", " ", "Jr3"}], ")"}]}], "+", " ", 
      RowBox[{"I", "  ", "\[Psi]r1", 
       RowBox[{"(", 
        RowBox[{"Jr1", "+", " ", 
         RowBox[{"I", " ", "Jr2"}]}], ")"}]}], "-", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"invg", ".", "\[Psi]vecl"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["I", "2"], " ", 
       RowBox[{"\[Psi]r2", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Psi]r1", "**", "b\[Psi]r1"}], "-", 
          RowBox[{"b\[Psi]r1", "**", "\[Psi]r1"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bQr1", "=", 
     RowBox[{
      RowBox[{"I", " ", "b\[Psi]r1", 
       RowBox[{"(", " ", 
        RowBox[{"Dl", "-", "Jr3"}], ")"}]}], "-", " ", 
      RowBox[{"I", "  ", "b\[Psi]r2", 
       RowBox[{"(", 
        RowBox[{"Jr1", "+", " ", 
         RowBox[{"I", " ", "Jr2"}]}], ")"}]}], "-", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]veclb", ".", "g"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"I", " "}], "2"], 
       RowBox[{"b\[Psi]r1", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Psi]r2", "**", "\[Psi]r2"}], "-", 
          RowBox[{"\[Psi]r2", "**", "b\[Psi]r2"}]}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bQr2", "=", 
     RowBox[{
      RowBox[{"I", " ", "b\[Psi]r2", 
       RowBox[{"(", 
        RowBox[{"Dl", "+", " ", "Jr3"}], ")"}]}], "-", 
      RowBox[{"I", "  ", "b\[Psi]r1", 
       RowBox[{"(", 
        RowBox[{"Jr1", "-", " ", 
         RowBox[{"I", " ", "Jr2"}]}], ")"}]}], "-", " ", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "l"}], "/", "2"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Psi]veclb", ".", "g"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox[
        RowBox[{"I", " "}], "2"], 
       RowBox[{"b\[Psi]r2", "**", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b\[Psi]r1", "**", "\[Psi]r1"}], "-", 
          RowBox[{"\[Psi]r1", "**", "b\[Psi]r1"}]}], ")"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9545010815097256`*^9, 3.9545010901099377`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ff4efaf7-057a-1e49-9f2f-a18d37cfe834"],

Cell[CellGroupData[{

Cell["Supercharge checks", "Subsubsection",
 CellChangeTimes->{{3.95434613161096*^9, 
  3.9543461534355965`*^9}},ExpressionUUID->"b700fba3-61c5-9848-b8b9-\
7b54f53f5d02"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Check", " ", 
    RowBox[{"{", 
     RowBox[{"Ql", ",", "Qr"}], "}"}]}], "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.954501187123064*^9, 
  3.9545011878041935`*^9}},ExpressionUUID->"7fc7c999-ef6e-e240-a3be-\
cb697fec6c63"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"Ql1", ",", "Qr2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"Qr2", ",", "Ql1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"Ql2", ",", "Qr1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"Qr1", ",", "Ql2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"bQl2", ",", "bQr1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"bQr1", ",", "bQl2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQl2", ",", "bQr1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], "+", 
      RowBox[{"DO", "[", 
       RowBox[{"bQr1", ",", "bQl2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"Ql1", ",", "Ql2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"Ql2", ",", "Ql1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"bQl1", ",", "bQl2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"bQl2", ",", "bQl1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"Qr1", ",", "Qr2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], "+", 
     RowBox[{"DO", "[", 
      RowBox[{"Qr2", ",", "Qr1", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQr1", ",", "bQr2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], "+", 
      RowBox[{"DO", "[", 
       RowBox[{"bQr2", ",", "bQr1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}]}], ",", "rules"}], "]"}], "//", "Simplify"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", 
     SuperscriptBox["Q", "2"]}], " ", "=", " ", "0"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"Ql1", ",", "Ql1", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"Ql2", ",", "Ql2", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"bQl1", ",", "bQl1", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"DO", "[", 
      RowBox[{"bQl2", ",", "bQl2", ",", 
       RowBox[{"h", "[", 
        RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
        "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"Qr1", ",", "Qr1", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"Qr2", ",", "Qr2", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"bQr1", ",", "bQr1", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"bQr2", ",", "bQr2", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.954501184734247*^9, 3.9545012061973305`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"5780a695-6c30-a741-be74-5a307a73571f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501212411619*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"2ad1c102-99fd-9344-ba37-3de7a6197531"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012129759197`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"94ab0ff9-f2f1-9449-9a13-fbd365d2dc29"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012135645275`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"f0561fdc-2bdd-8041-9194-1aa7e651b77f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501214147251*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"6564ff8f-af1b-bc43-91b0-730c99ccee7c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012147072678`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"d7a2efef-6af5-e649-a5e7-7810a5eb5c2e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012152625656`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"36feefdc-b473-6446-9da9-dd3ab198854f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501215864336*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"7bb6c315-4b32-dd4a-a894-559bc0dfd9ca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012164825478`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"fe5b1209-8647-e741-b619-ec169d139fac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501216784487*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"72d6d027-396d-3145-bc78-eac7fef52108"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012170538006`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"dc8034f9-65d6-1842-9689-b0d2e475bc3b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012173213787`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"f418c8e8-4fbd-0746-8aa8-cc762936b614"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501217618641*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"9612782d-8d2b-a740-8a60-7d993a9b36c8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.9545012179228745`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"0dd68794-9a00-ce46-ad51-6632f90a6fa9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501218218977*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"201c96c7-550b-8f4a-a1ae-88378c75d93a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501218525589*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"fece6d60-1a28-fc4c-8af4-fe5b50a6cae8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543461600794525`*^9, 3.954501167660494*^9, 
  3.954501218854273*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"b56d33c9-d750-6941-b159-42ae425249aa"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=4 Hamiltonian (run)", "Subsection",
 CellChangeTimes->{{3.9543462033205833`*^9, 3.9543462052726784`*^9}, {
  3.954501235111931*^9, 
  3.954501236397175*^9}},ExpressionUUID->"08a8e466-6360-bb4f-afb0-\
48d07933f197"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HSU2", "=", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalJ]l1", "2"], "+", 
    SuperscriptBox["\[ScriptCapitalJ]l2", "2"], "+", 
    SuperscriptBox["\[ScriptCapitalJ]l3", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["Dl", "2"]}], "+", "HSU2", "+", 
    FractionBox["1", "4"], "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "l"}]], "+", 
    RowBox[{"I", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "l"}], "/", "2"}]], " ", 
     RowBox[{
      RowBox[{"NCDot", "[", 
       RowBox[{"\[Psi]vecrb", ",", 
        RowBox[{
         RowBox[{"Inverse", "[", "g", "]"}], "//", "Simplify"}], ",", 
        "\[Psi]vecl"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "-", 
    RowBox[{"I", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "l"}], "/", "2"}]], " ", 
     RowBox[{
      RowBox[{"NCDot", "[", 
       RowBox[{"\[Psi]veclb", ",", "g", ",", "\[Psi]vecr"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9543462655671234`*^9, 3.954346281795908*^9}, {
  3.9545014735953255`*^9, 3.9545014776298904`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"189dc8d4-e603-5a47-b71b-04808357091b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Action", " ", "of", " ", "Hamiltonian", " ", "on", " ", "general", " ", 
    "wavefunction"}], ",", " ", 
   RowBox[{"the", " ", "command", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", " ", 
     RowBox[{",", " ", "rules"}], "]"}], " ", "simplifies", " ", "fermionic", 
    " ", "expressions", " ", "using", " ", "commutation", " ", "relations", " ",
     "defined", " ", "in", " ", 
    RowBox[{"rules", "."}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.954346324998369*^9, 3.9543463383822174`*^9}, {
  3.954501506433346*^9, 
  3.954501532193907*^9}},ExpressionUUID->"ed65889b-266f-7d4a-8126-\
727dd996791b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"DO", "[", 
     RowBox[{"H", ",", 
      RowBox[{"h", "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "]"}], ",", "rules"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellLabel->
  "In[185]:=",ExpressionUUID->"8fa300d0-6c2b-4240-8ad1-638c0b818abd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "l"}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     SuperscriptBox["\[ExponentialE]", "l"]}], ")"}], " ", 
   RowBox[{"h", "[", 
    RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}]}], 
  "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["l", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
   RowBox[{"h", "[", 
    RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["\[Beta]", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}], "-", 
           RowBox[{"b\[Psi]r1", "**", "\[Psi]l1"}]}], ")"}]}], "-", 
        RowBox[{"b\[Psi]r2", "**", "\[Psi]l2"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}], "+", 
           RowBox[{"b\[Psi]r1", "**", "\[Psi]l2"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}], "+", 
           RowBox[{"b\[Psi]r2", "**", "\[Psi]l1"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Beta]", "2"], "]"}]}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"Cot", "[", "\[Beta]", "]"}], " ", 
   RowBox[{
    SuperscriptBox["h", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}]}], 
  "-", 
  RowBox[{
   SuperscriptBox["h", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Csc", "[", "\[Beta]", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["h", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
     "-", 
     RowBox[{"2", " ", 
      RowBox[{"Cos", "[", "\[Beta]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["h", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
       "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["h", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
      "]"}]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["h", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.9543463620700665`*^9, 3.9545015037356606`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"c2311fef-e38b-9d44-bf93-6e691e1d4e0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking that Hamiltonian is given by {Q,\\bar Q}", "Subsubsection",
 CellChangeTimes->{{3.9543465244488697`*^9, 
  3.9543465326518974`*^9}},ExpressionUUID->"4f322196-3883-7343-89d0-\
4416de0a1d0b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"acomm", "[", 
       RowBox[{"Ql1", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "-", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"H", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], ",", "rules"}], "]"}]}], ")"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"acomm", "[", 
       RowBox[{"Qr1", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "-", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"H", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], "]"}], ",", "rules"}], "]"}]}], ")"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9543464726433563`*^9, 3.9543465179703903`*^9}, {
  3.9545029644248962`*^9, 3.9545029694695225`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"33731187-9d37-6448-81eb-e629bfd5c275"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9543464738838787`*^9, {3.954346506685177*^9, 3.954346518908922*^9}, 
   3.9545029706441174`*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"6bc85f8f-3531-e048-a96e-1b2fcb818b07"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9543464738838787`*^9, {3.954346506685177*^9, 3.954346518908922*^9}, 
   3.954502971438259*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"3677ea3f-705b-4d4e-a7ae-37b6197d1fb7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking Hamiltonian commutators", "Subsubsection",
 CellChangeTimes->{{3.954346383005781*^9, 
  3.9543463863414*^9}},ExpressionUUID->"eb61a8cb-7b57-9345-8000-b190c3a4afa9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "Ql1"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "Ql2"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NCExpandReplaceRepeated", "[", 
   RowBox[{
    RowBox[{"comm", "[", 
     RowBox[{"H", ",", "Qr1"}], "]"}], ",", "rules"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.954346401271223*^9, 3.9543464443981705`*^9}, {
  3.9543465520072308`*^9, 3.954346552399006*^9}, {3.9543578319968433`*^9, 
  3.954357834503208*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"7c86e43f-7b6d-2046-8985-990e4ca49321"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.9545015491071186`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"c41bc3d4-9add-0841-93d5-d3097ef736ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.9545015509488297`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"ffe6ba4b-ad2c-1e44-a7c0-86c24ec79b49"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.954501553239029*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"ff6cae43-eaa5-5849-838e-04bf75d2f943"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.9545015551869545`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"32ffca8f-5a48-4645-9865-141c483559d0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.9545015573249817`*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"b4e0c28e-d13b-2744-9e3f-970fa4424f34"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9543465569393673`*^9, 3.954357836962153*^9, 
  3.954501559171726*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"7386b289-7864-f442-9077-4f4a0559f7f7"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conserved Charges", "Subsection",
 CellChangeTimes->{{3.9543465797427864`*^9, 
  3.9543465841228695`*^9}},ExpressionUUID->"55e82a90-4b65-5f4a-951b-\
d234215c53c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Left", " ", "SU", 
      RowBox[{"(", "2", ")"}], " ", "R"}], "-", 
     RowBox[{"charges", " ", "[", 
      RowBox[{
       SubscriptBox["Jl", "i"], ",", 
       SubscriptBox["Jl", "j"]}], "]"}]}], "=", 
    RowBox[{"I", " ", 
     SubscriptBox["\[Epsilon]", 
      RowBox[{"i", " ", "j", " ", "k"}]], " ", 
     SubscriptBox["Jl", "k"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Jl1", "=", " ", 
     RowBox[{"\[ScriptCapitalJ]l1", " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]veclb", ",", 
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", "\[Psi]vecl"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl2", "=", " ", 
     RowBox[{"\[ScriptCapitalJ]l2", " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]veclb", ",", 
          RowBox[{"PauliMatrix", "[", "2", "]"}], ",", "\[Psi]vecl"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jl3", "=", " ", 
     RowBox[{"\[ScriptCapitalJ]l3", " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]veclb", ",", 
          RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "\[Psi]vecl"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Left", " ", "Raising", " ", "and", " ", "Lowering", " ", "operators"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jlup", "=", 
     RowBox[{"Jl1", " ", "+", 
      RowBox[{"I", " ", "Jl2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jldown", "=", " ", 
     RowBox[{"Jl1", " ", "-", 
      RowBox[{"I", " ", "Jl2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Right", " ", "SU", 
       RowBox[{"(", "2", ")"}], " ", "R"}], "-", 
      RowBox[{"charges", " ", "[", 
       RowBox[{
        SubscriptBox["Jr", "i"], ",", 
        SubscriptBox["Jr", "j"]}], "]"}]}], "=", 
     RowBox[{"I", " ", 
      SubscriptBox["\[Epsilon]", 
       RowBox[{"i", " ", "j", " ", "k"}]], " ", 
      SubscriptBox["Jr", "k"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jr1", "=", 
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalJ]r1"}], " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]vecrb", ",", 
          RowBox[{"PauliMatrix", "[", "1", "]"}], ",", "\[Psi]vecr"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jr2", "=", 
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalJ]r2"}], " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]vecrb", ",", 
          RowBox[{"PauliMatrix", "[", "2", "]"}], ",", "\[Psi]vecr"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jr3", "=", 
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalJ]r3"}], " ", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", " ", 
       RowBox[{
        RowBox[{"NCDot", "[", 
         RowBox[{"\[Psi]vecrb", ",", 
          RowBox[{"PauliMatrix", "[", "3", "]"}], ",", "\[Psi]vecr"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Right", " ", "Raising", " ", "and", " ", "Lowering", " ", "operators"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jrup", "=", 
     RowBox[{"Jr1", " ", "-", 
      RowBox[{"I", " ", "Jr2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jrdown", "=", " ", 
     RowBox[{"Jr1", " ", "+", 
      RowBox[{"I", " ", "Jr2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9543466003577805`*^9, 3.9543466138363495`*^9}, {
  3.9545015589897175`*^9, 3.954501666639887*^9}, {3.9545017396954117`*^9, 
  3.954501792070141*^9}, {3.9545018475416126`*^9, 3.9545018896718864`*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"7544a4da-48cd-9f41-90a8-0142c8ac3c94"],

Cell[CellGroupData[{

Cell["Checking algebra: Conserved Charge commutation relations ", \
"Subsubsection",
 CellChangeTimes->{{3.932680883973213*^9, 3.9326808887357273`*^9}, {
  3.9545023810332603`*^9, 
  3.9545023865465736`*^9}},ExpressionUUID->"97f53c3a-2701-2449-981b-\
d81de61efd76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Checking", " ", "Commutation", " ", "Relations", " ", "with", " ", "left",
     " ", 
    RowBox[{"raising", "/", "lower"}], " ", "ops"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jlup", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "==", 
     "0"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jldown", ",", "bQl2"}], "]"}], ",", "rules"}], "]"}], "==", 
     "0"}], "//", "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jlup", ",", "bQl2"}], "]"}], ",", "rules"}], "]"}], "==", 
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQl1", ",", 
         RowBox[{"h", "[", 
          RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
          "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jldown", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "==", 
     " ", 
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQl2", ",", 
         RowBox[{"h", "[", 
          RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
          "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.932670742379169*^9, 3.932670771871004*^9}, {
  3.932670810236948*^9, 3.932670904099457*^9}, {3.93267098272529*^9, 
  3.932670985564937*^9}, {3.9326710229039803`*^9, 3.932671139343975*^9}, {
  3.932671210017755*^9, 3.932671210462295*^9}, {3.954501893990982*^9, 
  3.9545019097393913`*^9}, {3.954502053084234*^9, 3.954502068040888*^9}, {
  3.954502119338127*^9, 3.9545021220277843`*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"48ff4da7-5020-264c-90f1-87163a366823"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.932670825313946*^9, 3.9326708586388264`*^9}, 
   3.9326709284375324`*^9, 3.932670993427202*^9, {3.932671025940983*^9, 
   3.932671115454397*^9}, 3.93326043084053*^9, 3.933815533063349*^9, 
   3.933868216210256*^9, 3.933887355622034*^9, 3.93491482171439*^9, 
   3.935976710864292*^9, 3.936364376907831*^9, 3.9365387548151207`*^9, 
   3.93657815313184*^9, 3.936582102891958*^9, 3.937408863055977*^9, 
   3.937475014759426*^9, 3.937575940561024*^9, 3.93758549925441*^9, 
   3.93769149599974*^9, 3.938785143758154*^9, 3.9388647637854595`*^9, 
   3.9389882959797726`*^9, 3.939288271065035*^9, 3.93965664883522*^9, 
   3.9397685159845333`*^9, 3.9401569701515636`*^9, 3.940206825383543*^9, 
   3.940244230063093*^9, 3.9402947132685432`*^9, 3.940388393692753*^9, 
   3.940599822257934*^9, 3.940945832021313*^9, 3.9409590188125896`*^9, 
   3.942851605701769*^9, 3.942895508918146*^9, 3.943043220240858*^9, 
   3.9431371308211737`*^9, 3.9438220313891697`*^9, 3.945911503984747*^9, 
   3.9459168772848577`*^9, 3.9462255892371745`*^9, 3.9465886299104376`*^9, 
   3.947171670251878*^9, 3.947595576739485*^9, 3.94841129658646*^9, 
   3.9492673780273185`*^9, 3.9495939802491302`*^9, 3.94960365252582*^9, 
   3.949872192046486*^9, 3.950143091954237*^9, 3.9509876445944767`*^9, 
   3.9510103497303753`*^9, 3.951070644475252*^9, {3.9545019003712807`*^9, 
   3.9545019101438217`*^9}, {3.954502021184946*^9, 3.954502068711941*^9}, 
   3.954502122552658*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"3ec6229d-d083-9d41-aeda-5569d8467cd9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.932670825313946*^9, 3.9326708586388264`*^9}, 
   3.9326709284375324`*^9, 3.932670993427202*^9, {3.932671025940983*^9, 
   3.932671115454397*^9}, 3.93326043084053*^9, 3.933815533063349*^9, 
   3.933868216210256*^9, 3.933887355622034*^9, 3.93491482171439*^9, 
   3.935976710864292*^9, 3.936364376907831*^9, 3.9365387548151207`*^9, 
   3.93657815313184*^9, 3.936582102891958*^9, 3.937408863055977*^9, 
   3.937475014759426*^9, 3.937575940561024*^9, 3.93758549925441*^9, 
   3.93769149599974*^9, 3.938785143758154*^9, 3.9388647637854595`*^9, 
   3.9389882959797726`*^9, 3.939288271065035*^9, 3.93965664883522*^9, 
   3.9397685159845333`*^9, 3.9401569701515636`*^9, 3.940206825383543*^9, 
   3.940244230063093*^9, 3.9402947132685432`*^9, 3.940388393692753*^9, 
   3.940599822257934*^9, 3.940945832021313*^9, 3.9409590188125896`*^9, 
   3.942851605701769*^9, 3.942895508918146*^9, 3.943043220240858*^9, 
   3.9431371308211737`*^9, 3.9438220313891697`*^9, 3.945911503984747*^9, 
   3.9459168772848577`*^9, 3.9462255892371745`*^9, 3.9465886299104376`*^9, 
   3.947171670251878*^9, 3.947595576739485*^9, 3.94841129658646*^9, 
   3.9492673780273185`*^9, 3.9495939802491302`*^9, 3.94960365252582*^9, 
   3.949872192046486*^9, 3.950143091954237*^9, 3.9509876445944767`*^9, 
   3.9510103497303753`*^9, 3.951070644475252*^9, {3.9545019003712807`*^9, 
   3.9545019101438217`*^9}, {3.954502021184946*^9, 3.954502068711941*^9}, 
   3.954502122834427*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"e3cabb03-c01d-7747-ae15-89eaf36a6f11"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.932670825313946*^9, 3.9326708586388264`*^9}, 
   3.9326709284375324`*^9, 3.932670993427202*^9, {3.932671025940983*^9, 
   3.932671115454397*^9}, 3.93326043084053*^9, 3.933815533063349*^9, 
   3.933868216210256*^9, 3.933887355622034*^9, 3.93491482171439*^9, 
   3.935976710864292*^9, 3.936364376907831*^9, 3.9365387548151207`*^9, 
   3.93657815313184*^9, 3.936582102891958*^9, 3.937408863055977*^9, 
   3.937475014759426*^9, 3.937575940561024*^9, 3.93758549925441*^9, 
   3.93769149599974*^9, 3.938785143758154*^9, 3.9388647637854595`*^9, 
   3.9389882959797726`*^9, 3.939288271065035*^9, 3.93965664883522*^9, 
   3.9397685159845333`*^9, 3.9401569701515636`*^9, 3.940206825383543*^9, 
   3.940244230063093*^9, 3.9402947132685432`*^9, 3.940388393692753*^9, 
   3.940599822257934*^9, 3.940945832021313*^9, 3.9409590188125896`*^9, 
   3.942851605701769*^9, 3.942895508918146*^9, 3.943043220240858*^9, 
   3.9431371308211737`*^9, 3.9438220313891697`*^9, 3.945911503984747*^9, 
   3.9459168772848577`*^9, 3.9462255892371745`*^9, 3.9465886299104376`*^9, 
   3.947171670251878*^9, 3.947595576739485*^9, 3.94841129658646*^9, 
   3.9492673780273185`*^9, 3.9495939802491302`*^9, 3.94960365252582*^9, 
   3.949872192046486*^9, 3.950143091954237*^9, 3.9509876445944767`*^9, 
   3.9510103497303753`*^9, 3.951070644475252*^9, {3.9545019003712807`*^9, 
   3.9545019101438217`*^9}, {3.954502021184946*^9, 3.954502068711941*^9}, 
   3.9545021231787243`*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"65024560-aa80-c74e-8a34-6fd19a5412c0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.932670825313946*^9, 3.9326708586388264`*^9}, 
   3.9326709284375324`*^9, 3.932670993427202*^9, {3.932671025940983*^9, 
   3.932671115454397*^9}, 3.93326043084053*^9, 3.933815533063349*^9, 
   3.933868216210256*^9, 3.933887355622034*^9, 3.93491482171439*^9, 
   3.935976710864292*^9, 3.936364376907831*^9, 3.9365387548151207`*^9, 
   3.93657815313184*^9, 3.936582102891958*^9, 3.937408863055977*^9, 
   3.937475014759426*^9, 3.937575940561024*^9, 3.93758549925441*^9, 
   3.93769149599974*^9, 3.938785143758154*^9, 3.9388647637854595`*^9, 
   3.9389882959797726`*^9, 3.939288271065035*^9, 3.93965664883522*^9, 
   3.9397685159845333`*^9, 3.9401569701515636`*^9, 3.940206825383543*^9, 
   3.940244230063093*^9, 3.9402947132685432`*^9, 3.940388393692753*^9, 
   3.940599822257934*^9, 3.940945832021313*^9, 3.9409590188125896`*^9, 
   3.942851605701769*^9, 3.942895508918146*^9, 3.943043220240858*^9, 
   3.9431371308211737`*^9, 3.9438220313891697`*^9, 3.945911503984747*^9, 
   3.9459168772848577`*^9, 3.9462255892371745`*^9, 3.9465886299104376`*^9, 
   3.947171670251878*^9, 3.947595576739485*^9, 3.94841129658646*^9, 
   3.9492673780273185`*^9, 3.9495939802491302`*^9, 3.94960365252582*^9, 
   3.949872192046486*^9, 3.950143091954237*^9, 3.9509876445944767`*^9, 
   3.9510103497303753`*^9, 3.951070644475252*^9, {3.9545019003712807`*^9, 
   3.9545019101438217`*^9}, {3.954502021184946*^9, 3.954502068711941*^9}, 
   3.954502123509037*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"1d201168-afb9-8747-9bbb-e3f081953692"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Right", " ", "Raising", " ", "and", " ", "Lowering", " ", "operators"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Checking", " ", "Commutation", " ", "Relations", " ", "with", " ", 
    "right", " ", 
    RowBox[{"raising", "/", "lower"}], " ", "ops"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jrup", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "==", 
     "0"}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jrdown", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "==", 
     "0"}], "//", "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jrup", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "==", 
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQr2", ",", 
         RowBox[{"h", "[", 
          RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
          "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"comm", "[", 
        RowBox[{"Jrdown", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "==", 
     " ", 
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQr1", ",", 
         RowBox[{"h", "[", 
          RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
          "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9326711415742393`*^9, 3.932671185201628*^9}, {
  3.932671223069736*^9, 3.9326712239447327`*^9}, {3.932677373641024*^9, 
  3.9326773781876945`*^9}, {3.932677456164377*^9, 3.932677474105221*^9}, {
  3.9545020804308376`*^9, 3.954502115443939*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"0691c072-d443-3845-af52-2e0738377c0d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.932671186760797*^9, 3.932677409822359*^9, {3.932677463135739*^9, 
   3.932677474589626*^9}, 3.933260433405657*^9, 3.933815535951803*^9, 
   3.9338682188486176`*^9, 3.9338873584545956`*^9, 3.934914824694153*^9, 
   3.935976713493019*^9, 3.936364379609014*^9, 3.936538757371327*^9, 
   3.936578159040088*^9, 3.936582105420074*^9, 3.937408865587036*^9, 
   3.937475017338491*^9, 3.9375759431617165`*^9, 3.937585501739092*^9, 
   3.937691498452465*^9, 3.9387851488886414`*^9, 3.938864766319193*^9, 
   3.9389882984997463`*^9, 3.939288273714762*^9, 3.939656651481632*^9, 
   3.9397685187194557`*^9, 3.940156972642699*^9, 3.9402068278902397`*^9, 
   3.9402442328322887`*^9, 3.940294715806265*^9, 3.9403883970097084`*^9, 
   3.940599825006033*^9, 3.940959021383674*^9, 3.942851608087414*^9, 
   3.942895511546154*^9, 3.94304322285544*^9, 3.9431371336238785`*^9, 
   3.943822034383663*^9, 3.9459115085064063`*^9, 3.945916882851119*^9, 
   3.946225591723834*^9, 3.946588632402378*^9, 3.9471716727849827`*^9, 
   3.947595579324196*^9, 3.948411299081056*^9, 3.949267380590849*^9, 
   3.9495939827011795`*^9, 3.9496036551784306`*^9, 3.949872194543253*^9, 
   3.95014309481246*^9, 3.9509876471388073`*^9, 3.9510103523214054`*^9, 
   3.9510706469514256`*^9, 3.954502088342701*^9, 3.9545021298325424`*^9},
 CellLabel->
  "Out[335]=",ExpressionUUID->"ca3633bf-9a54-234a-9247-e6d1fbd1ba85"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.932671186760797*^9, 3.932677409822359*^9, {3.932677463135739*^9, 
   3.932677474589626*^9}, 3.933260433405657*^9, 3.933815535951803*^9, 
   3.9338682188486176`*^9, 3.9338873584545956`*^9, 3.934914824694153*^9, 
   3.935976713493019*^9, 3.936364379609014*^9, 3.936538757371327*^9, 
   3.936578159040088*^9, 3.936582105420074*^9, 3.937408865587036*^9, 
   3.937475017338491*^9, 3.9375759431617165`*^9, 3.937585501739092*^9, 
   3.937691498452465*^9, 3.9387851488886414`*^9, 3.938864766319193*^9, 
   3.9389882984997463`*^9, 3.939288273714762*^9, 3.939656651481632*^9, 
   3.9397685187194557`*^9, 3.940156972642699*^9, 3.9402068278902397`*^9, 
   3.9402442328322887`*^9, 3.940294715806265*^9, 3.9403883970097084`*^9, 
   3.940599825006033*^9, 3.940959021383674*^9, 3.942851608087414*^9, 
   3.942895511546154*^9, 3.94304322285544*^9, 3.9431371336238785`*^9, 
   3.943822034383663*^9, 3.9459115085064063`*^9, 3.945916882851119*^9, 
   3.946225591723834*^9, 3.946588632402378*^9, 3.9471716727849827`*^9, 
   3.947595579324196*^9, 3.948411299081056*^9, 3.949267380590849*^9, 
   3.9495939827011795`*^9, 3.9496036551784306`*^9, 3.949872194543253*^9, 
   3.95014309481246*^9, 3.9509876471388073`*^9, 3.9510103523214054`*^9, 
   3.9510706469514256`*^9, 3.954502088342701*^9, 3.954502130159855*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"41baa100-3e11-c74d-8d40-6e190673fa2e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.932671186760797*^9, 3.932677409822359*^9, {3.932677463135739*^9, 
   3.932677474589626*^9}, 3.933260433405657*^9, 3.933815535951803*^9, 
   3.9338682188486176`*^9, 3.9338873584545956`*^9, 3.934914824694153*^9, 
   3.935976713493019*^9, 3.936364379609014*^9, 3.936538757371327*^9, 
   3.936578159040088*^9, 3.936582105420074*^9, 3.937408865587036*^9, 
   3.937475017338491*^9, 3.9375759431617165`*^9, 3.937585501739092*^9, 
   3.937691498452465*^9, 3.9387851488886414`*^9, 3.938864766319193*^9, 
   3.9389882984997463`*^9, 3.939288273714762*^9, 3.939656651481632*^9, 
   3.9397685187194557`*^9, 3.940156972642699*^9, 3.9402068278902397`*^9, 
   3.9402442328322887`*^9, 3.940294715806265*^9, 3.9403883970097084`*^9, 
   3.940599825006033*^9, 3.940959021383674*^9, 3.942851608087414*^9, 
   3.942895511546154*^9, 3.94304322285544*^9, 3.9431371336238785`*^9, 
   3.943822034383663*^9, 3.9459115085064063`*^9, 3.945916882851119*^9, 
   3.946225591723834*^9, 3.946588632402378*^9, 3.9471716727849827`*^9, 
   3.947595579324196*^9, 3.948411299081056*^9, 3.949267380590849*^9, 
   3.9495939827011795`*^9, 3.9496036551784306`*^9, 3.949872194543253*^9, 
   3.95014309481246*^9, 3.9509876471388073`*^9, 3.9510103523214054`*^9, 
   3.9510706469514256`*^9, 3.954502088342701*^9, 3.954502130526987*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"212346ea-6c12-0247-9b09-7059bd99cd9d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.932671186760797*^9, 3.932677409822359*^9, {3.932677463135739*^9, 
   3.932677474589626*^9}, 3.933260433405657*^9, 3.933815535951803*^9, 
   3.9338682188486176`*^9, 3.9338873584545956`*^9, 3.934914824694153*^9, 
   3.935976713493019*^9, 3.936364379609014*^9, 3.936538757371327*^9, 
   3.936578159040088*^9, 3.936582105420074*^9, 3.937408865587036*^9, 
   3.937475017338491*^9, 3.9375759431617165`*^9, 3.937585501739092*^9, 
   3.937691498452465*^9, 3.9387851488886414`*^9, 3.938864766319193*^9, 
   3.9389882984997463`*^9, 3.939288273714762*^9, 3.939656651481632*^9, 
   3.9397685187194557`*^9, 3.940156972642699*^9, 3.9402068278902397`*^9, 
   3.9402442328322887`*^9, 3.940294715806265*^9, 3.9403883970097084`*^9, 
   3.940599825006033*^9, 3.940959021383674*^9, 3.942851608087414*^9, 
   3.942895511546154*^9, 3.94304322285544*^9, 3.9431371336238785`*^9, 
   3.943822034383663*^9, 3.9459115085064063`*^9, 3.945916882851119*^9, 
   3.946225591723834*^9, 3.946588632402378*^9, 3.9471716727849827`*^9, 
   3.947595579324196*^9, 3.948411299081056*^9, 3.949267380590849*^9, 
   3.9495939827011795`*^9, 3.9496036551784306`*^9, 3.949872194543253*^9, 
   3.95014309481246*^9, 3.9509876471388073`*^9, 3.9510103523214054`*^9, 
   3.9510706469514256`*^9, 3.954502088342701*^9, 3.954502130892441*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"104fa717-2c26-4e41-824e-3fd8dd77b240"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Commutes", " ", "with", " ", "H"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jl1", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jl2", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jl3", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jr1", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jr2", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jr3", ",", "H"}], "]"}], ",", "rules"}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9326676786108303`*^9, 3.932667707367626*^9}, {
  3.932667853686754*^9, 3.9326678706069717`*^9}, {3.932667932758963*^9, 
  3.932667933526983*^9}, {3.954501941751108*^9, 3.9545019720261726`*^9}, {
  3.954502141515505*^9, 3.9545021426226807`*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"252dd203-dacc-e64b-8a11-8cadcc9badb9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.9545021433710537`*^9}},
 CellLabel->
  "Out[345]=",ExpressionUUID->"f5252b27-f305-3d4c-a259-2471bfec9dfd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.9545021437532597`*^9}},
 CellLabel->
  "Out[346]=",ExpressionUUID->"3b9cf9b5-d357-824a-aa2e-afa252655466"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.9545021438989735`*^9}},
 CellLabel->
  "Out[347]=",ExpressionUUID->"01e50aa9-3c6d-1e42-9c12-2cec6d626c1c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.954502144255476*^9}},
 CellLabel->
  "Out[348]=",ExpressionUUID->"3d8b4189-d1f7-1a43-bef3-c747db68394c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.9545021446164017`*^9}},
 CellLabel->
  "Out[349]=",ExpressionUUID->"7b4604e8-0121-6845-8794-b934ad2cefbb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954501944297081*^9, 3.954501972521776*^9}, {
  3.9545021355514965`*^9, 3.954502144832117*^9}},
 CellLabel->
  "Out[350]=",ExpressionUUID->"60ddfeb3-3a89-e64a-992f-3fe6f1986291"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Satisfies", " ", "Algebra"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jl1", ",", "Jl2"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{"I", "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jl3", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jl3", ",", "Jl1"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{"I", "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jl2", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jl3", ",", "Jl2"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       RowBox[{"-", "I"}], "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jl1", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jr1", ",", "Jr2"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{"I", "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jr3", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jr1", ",", "Jr3"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       RowBox[{"-", "I"}], "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jr2", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jr2", ",", "Jr3"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{"I", "  ", 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"Jr1", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9326673156674137`*^9, 3.932667373551733*^9}, {
  3.932667674525215*^9, 3.932667686023258*^9}, {3.9326679424817047`*^9, 
  3.932668002137518*^9}, {3.932670345333603*^9, 3.932670353569475*^9}, {
  3.9545021574756603`*^9, 3.9545022154114056`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"5f59aed3-0883-7c41-b44a-917eba41e87a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Correct", " ", "Commutator", " ", "of", " ", "Left", " ", "generator", " ", 
    RowBox[{"with", " ", "\\", "bar"}], " ", "Q_l"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jl3", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"bQl1", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}]}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jl3", ",", "bQl2"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"bQl2", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}]}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Correct", " ", "Commutator", " ", "of", " ", "Right", " ", "generator", " ", 
     RowBox[{"with", " ", "\\", "bar"}], " ", "Q_l"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jr3", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"bQr1", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}]}], "//", 
     "Simplify"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"comm", "[", 
         RowBox[{"Jr3", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "==", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"NCExpandReplaceRepeated", "[", 
        RowBox[{
         RowBox[{"DO", "[", 
          RowBox[{"bQr2", ",", 
           RowBox[{"h", "[", 
            RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
            "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}]}], "//", 
     "Simplify"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.932666685083608*^9, 3.9326667171450233`*^9}, {
   3.9326667964216633`*^9, 3.932666810196898*^9}, {3.93266706022401*^9, 
   3.932667123579784*^9}, {3.932667233434294*^9, 3.932667282663877*^9}, {
   3.932668014874613*^9, 3.932668067878908*^9}, {3.932668102392664*^9, 
   3.93266811081444*^9}, {3.93266823735795*^9, 3.932668238770103*^9}, {
   3.932668277253648*^9, 3.932668304731478*^9}, {3.932668493426893*^9, 
   3.932668505325964*^9}, {3.9326703625384903`*^9, 3.93267037601819*^9}, 
   3.939325227338161*^9, {3.954502225056776*^9, 3.9545022444918785`*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"cd0a08bf-b664-c949-aa8d-5aaf9214331d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9545022348569584`*^9, 
  3.954502235586672*^9}},ExpressionUUID->"e80f80fe-7802-ed4f-8598-\
f94814773ab4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jl3", ",", "Ql1"}], "]"}], ",", "rules"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"Ql1", ",", 
         RowBox[{"h", "[", 
          RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
          "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jldown", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "-", 
    " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQl2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jlup", ",", "bQl2"}], "]"}], ",", "rules"}], "]"}], "-", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQl1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jrdown", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "-", 
    " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQr1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jrup", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "-", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"bQr2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jlup", ",", "Ql1"}], "]"}], ",", "rules"}], "]"}], "+", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"Ql2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jldown", ",", "Ql2"}], "]"}], ",", "rules"}], "]"}], "+", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"Ql1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jrdown", ",", "Qr1"}], "]"}], ",", "rules"}], "]"}], "+", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"Qr2", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"comm", "[", 
       RowBox[{"Jrup", ",", "Qr2"}], "]"}], ",", "rules"}], "]"}], "+", " ", 
    RowBox[{"NCExpandReplaceRepeated", "[", 
     RowBox[{
      RowBox[{"DO", "[", 
       RowBox[{"Qr1", ",", 
        RowBox[{"h", "[", 
         RowBox[{"l", ",", "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]"}], 
         "]"}]}], " ", "]"}], ",", "rules"}], "]"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{"Jl3", ",", "bQr1"}], "]"}], ",", "rules"}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{"Jl3", ",", "bQr2"}], "]"}], ",", "rules"}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{"Jr3", ",", "bQl1"}], "]"}], ",", "rules"}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NCExpandReplaceRepeated", "[", 
    RowBox[{
     RowBox[{"comm", "[", 
      RowBox[{"Jr3", ",", "bQl2"}], "]"}], ",", "rules"}], "]"}], "//", 
   "Simplify"}], ";"}]}], "Input",
 CellChangeTimes->{{3.939326598286532*^9, 3.9393266118390484`*^9}, {
  3.9545022548897953`*^9, 3.954502364881487*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"9b4e078f-eb19-484d-afad-554682f96cc6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.932668508371797*^9, 3.932668528765339*^9}, 
   3.9545022875331745`*^9},ExpressionUUID->"3cde5132-6c53-d74b-b953-\
05189b55df9f"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["States", "Section",
 CellChangeTimes->{{3.954345537544937*^9, 
  3.954345538123989*^9}},ExpressionUUID->"d804c51e-8628-ab4a-82e7-\
a6805fb1cdb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Import", " ", "pre"}], "-", 
    RowBox[{"calculated", " ", "states", " ", "from", " ", "file"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "hstatelist", ",", "phistatelist", ",", "chistatelist", ",", 
       "lstatelist"}], "}"}], "=", 
     RowBox[{"<<", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<allstates\>\""}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Example", " ", 
      RowBox[{"states", ".", " ", 
       RowBox[{"hstatelist", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], " ", "gives", " ", "the", " ", 
      "state"}], ",", " ", 
     RowBox[{
      RowBox[{
      "lists", " ", "the", " ", "supermultiplet", " ", "labelled", " ", "by", 
       " ", "J"}], "=", 
      RowBox[{
      "half", " ", "integer", " ", "that", " ", "the", " ", "state", " ", 
       "is", " ", "in"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "and", " ", "gives", " ", "the", " ", "state", " ", "with", " ", "the", 
       " ", "maximal", " ", "value", " ", "of", " ", "axial", " ", "angular", 
       " ", "momentum", " ", "j"}], "=", "j_z"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", Cell[TextData[{
        "Wavefunction with: angular momentum j, axial ",
        Cell[BoxData[
         FormBox["an", TraditionalForm]],
         FormatType->TraditionalForm,ExpressionUUID->
         "35267495-a2a2-1c4a-a3dd-c75a63d462f1"],
        "gular momentum ",
        Cell[BoxData[
         FormBox["jz", TraditionalForm]],
         FormatType->TraditionalForm,ExpressionUUID->
         "6a02e8b6-c10d-614b-b224-559c7349238d"],
        "=j "
       }],ExpressionUUID->"7b0ec647-bd4c-754c-a589-c15dac47fb22"], "}"}], ",", 
      RowBox[{
      "{", Cell[
       "Supermultiplet: J",ExpressionUUID->
        "11c19692-ce93-074a-9bbe-4057a5297409"], " ", "}"}], ",", 
      RowBox[{
      "{", Cell[
       "Angular momentum: j",ExpressionUUID->
        "ae764a9b-b42b-d344-b868-6fe04bde1195"], "}"}]}], "}"}], "//", 
    "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"J", "=", 
      RowBox[{
       FractionBox["1", "2"], " ", "Supermultiplet", " ", 
       RowBox[{"states", ":", " ", 
        RowBox[{"|", 
         SubscriptBox["H", 
          RowBox[{"jz", "=", 
           FractionBox["1", "2"]}]]}]}]}]}], ",", 
     RowBox[{"j", "=", 
      RowBox[{
       FractionBox["1", "2"], ">"}]}], ",", " ", 
     RowBox[{"|", 
      SubscriptBox["\[Psi]", 
       RowBox[{"jz", "=", "0"}]]}], ",", 
     RowBox[{"j", "=", 
      RowBox[{"0", ">"}]}], ",", " ", 
     RowBox[{"|", 
      SubscriptBox["\[Chi]", 
       RowBox[{"jz", "=", "0"}]]}], ",", 
     RowBox[{"j", "=", 
      RowBox[{"0", ">"}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hstatelist", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phistatelist", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chistatelist", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lstatelist", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.954503267191263*^9, 3.954503346035578*^9}, {
  3.954505176367916*^9, 3.954505335204733*^9}, {3.9545053799273796`*^9, 
  3.9545055936586246`*^9}, {3.9545056881680183`*^9, 3.95450570097138*^9}, {
  3.954505738481598*^9, 3.9545057966905518`*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"05d7acb7-2702-4245-8520-b938a47072b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      InterpretationBox[Cell[TextData[{
        "Wavefunction with: angular momentum j, axial ",
        Cell[BoxData[
         FormBox["an", TraditionalForm]],ExpressionUUID->
         "ce44c419-b47c-9549-b816-42872e681f0f"],
        "gular momentum ",
        Cell[BoxData[
         FormBox["jz", TraditionalForm]],ExpressionUUID->
         "b689c173-6669-ed43-a81a-db34bc0f1f93"],
        "=j "
       }],ExpressionUUID->"8aca14e4-bea5-4043-b280-40a2737d4bfb"],
       TextCell[
        Row[{"Wavefunction with: angular momentum j, axial ", 
          ExpressionCell[
           TraditionalForm[$CellContext`an], FormatType -> TraditionalForm], 
          "gular momentum ", 
          ExpressionCell[
           TraditionalForm[$CellContext`jz], FormatType -> TraditionalForm], 
          "=j "}]]]},
     {
      InterpretationBox[Cell[
       "Supermultiplet: J",ExpressionUUID->
        "68f06351-ec1c-f345-8d95-b58c5b5eae65"],
       TextCell["Supermultiplet: J"]]},
     {
      InterpretationBox[Cell[
       "Angular momentum: j",ExpressionUUID->
        "3bf823d4-1b45-b941-a179-9c34e4162103"],
       TextCell["Angular momentum: j"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954505193957838*^9, 3.954505252160713*^9}, {
   3.954505331915865*^9, 3.954505335434929*^9}, {3.9545053815317726`*^9, 
   3.9545054067341995`*^9}, {3.954505485126219*^9, 3.9545054904176617`*^9}, {
   3.9545055273861847`*^9, 3.954505539068342*^9}, 3.9545055943056126`*^9, {
   3.9545057275693607`*^9, 3.954505802354458*^9}, 3.954507265235777*^9},
 CellLabel->
  "Out[849]//MatrixForm=",ExpressionUUID->"ea9063e9-75cc-8547-8d49-\
9a82bbf08ee9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "l"}]], " ", 
           RowBox[{"h1", "[", "l", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cos", "[", "\[Beta]", "]"}], " ", 
              RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Cos", "[", "\[Beta]", "]"}]}], ")"}], " ", 
              RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]]}], " ", 
                 RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
                 RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Beta]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["l", "2"]}], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]], " ", 
           RowBox[{"Cos", "[", 
            FractionBox["\[Beta]", "2"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
             "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", 
              "\[Psi]r1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"h1", "[", "l", "]"}], "2"], "+", 
             RowBox[{
              SuperscriptBox["h1", "\[Prime]",
               MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "4"], "-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", "l"}]], "2"]}], ")"}], " ", 
              RowBox[{"h1", "[", "l", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "\[Prime]",
               MultilineFunction->None], "[", "l", "]"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], 
         ")"}]}]},
      {
       FractionBox["1", "2"]},
      {
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954505193957838*^9, 3.954505252160713*^9}, {
   3.954505331915865*^9, 3.954505335434929*^9}, {3.9545053815317726`*^9, 
   3.9545054067341995`*^9}, {3.954505485126219*^9, 3.9545054904176617`*^9}, {
   3.9545055273861847`*^9, 3.954505539068342*^9}, 3.9545055943056126`*^9, {
   3.9545057275693607`*^9, 3.954505802354458*^9}, 3.954507265249714*^9},
 CellLabel->
  "Out[850]//MatrixForm=",ExpressionUUID->"3caba6a0-4d12-5c4a-9fee-\
36eca3d2f414"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox[
         RowBox[{"h1", "[", "l", "]"}], "4"], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "l"}]], " ", 
         RowBox[{"h1", "[", "l", "]"}], " ", 
         RowBox[{
         "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", 
          "\[Psi]r1"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["l", "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Beta]", "2"], "]"}], " ", 
            RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
            RowBox[{"Cos", "[", 
             FractionBox["\[Beta]", "2"], "]"}], " ", 
            RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]], " ", 
               RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
               RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Beta]", "2"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"h1", "[", "l", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["h1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]},
      {
       FractionBox["1", "2"]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954505193957838*^9, 3.954505252160713*^9}, {
   3.954505331915865*^9, 3.954505335434929*^9}, {3.9545053815317726`*^9, 
   3.9545054067341995`*^9}, {3.954505485126219*^9, 3.9545054904176617`*^9}, {
   3.9545055273861847`*^9, 3.954505539068342*^9}, 3.9545055943056126`*^9, {
   3.9545057275693607`*^9, 3.954505802354458*^9}, 3.954507265256733*^9},
 CellLabel->
  "Out[851]//MatrixForm=",ExpressionUUID->"3fb76bcb-7868-6a46-9c34-\
8ecb03dcaf77"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "l"}]]}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["l", "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Beta]", "2"], "]"}], " ", 
            RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
            RowBox[{"Cos", "[", 
             FractionBox["\[Beta]", "2"], "]"}], " ", 
            RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]], " ", 
               RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
               RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Beta]", "2"], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"h1", "[", "l", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{
         "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", "\[Psi]r1"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"h1", "[", "l", "]"}], "4"], "-", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}]},
      {
       FractionBox["1", "2"]},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954505193957838*^9, 3.954505252160713*^9}, {
   3.954505331915865*^9, 3.954505335434929*^9}, {3.9545053815317726`*^9, 
   3.9545054067341995`*^9}, {3.954505485126219*^9, 3.9545054904176617`*^9}, {
   3.9545055273861847`*^9, 3.954505539068342*^9}, 3.9545055943056126`*^9, {
   3.9545057275693607`*^9, 3.954505802354458*^9}, 3.9545072652644463`*^9},
 CellLabel->
  "Out[852]//MatrixForm=",ExpressionUUID->"654b4d5b-f537-8741-8ac5-\
9ec0aebb8eb5"],

Cell[BoxData[
 TagBox["0",
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.954505193957838*^9, 3.954505252160713*^9}, {
   3.954505331915865*^9, 3.954505335434929*^9}, {3.9545053815317726`*^9, 
   3.9545054067341995`*^9}, {3.954505485126219*^9, 3.9545054904176617`*^9}, {
   3.9545055273861847`*^9, 3.954505539068342*^9}, 3.9545055943056126`*^9, {
   3.9545057275693607`*^9, 3.954505802354458*^9}, 3.954507265270458*^9},
 CellLabel->
  "Out[853]//MatrixForm=",ExpressionUUID->"0c55fa86-2605-1a42-b468-\
f4e4e6d3a293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"J", "=", 
     RowBox[{"1", " ", "Supermultiplet", " ", 
      RowBox[{"states", ":", " ", 
       RowBox[{"|", 
        SubscriptBox["H", 
         RowBox[{"jz", "=", "1"}]]}]}]}]}], ",", 
    RowBox[{"j", "=", 
     RowBox[{"1", ">"}]}], ",", " ", 
    RowBox[{"|", 
     SubscriptBox["\[Psi]", 
      RowBox[{"jz", "=", 
       FractionBox["1", "2"]}]]}], ",", 
    RowBox[{"j", "=", 
     RowBox[{
      FractionBox["1", "2"], ">"}]}], ",", " ", 
    RowBox[{"|", 
     SubscriptBox["\[Chi]", 
      RowBox[{"jz", "=", 
       FractionBox["1", "2"]}]]}], ",", 
    RowBox[{"j", "=", 
     RowBox[{
      FractionBox["1", "2"], ">"}]}], ",", 
    RowBox[{"|", 
     SubscriptBox["L", 
      RowBox[{"jz", "=", "0"}]]}], ",", 
    RowBox[{"j", "=", 
     RowBox[{"0", ">"}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hstatelist", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phistatelist", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chistatelist", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lstatelist", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.954505608128084*^9, 3.954505721567301*^9}},
 CellLabel->
  "In[623]:=",ExpressionUUID->"e2bc1f2d-1b61-084f-9aad-aa41a8fb4c66"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "6"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "l"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
           RowBox[{"Cos", "[", 
            FractionBox["\[Beta]", "2"], "]"}], " ", 
           RowBox[{"h1", "[", "l", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Cos", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
              RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"Cos", "[", "\[Beta]", "]"}]}], ")"}], " ", 
              RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]]}], " ", 
                 RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
                 RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "\[Beta]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["l", "2"]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]}]], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", 
             FractionBox["\[Beta]", "2"], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
             "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", 
              "\[Psi]r1"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h1", "[", "l", "]"}], "+", 
             RowBox[{
              SuperscriptBox["h1", "\[Prime]",
               MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]], " ", 
           RowBox[{"Cos", "[", 
            FractionBox["\[Beta]", "2"], "]"}], " ", 
           RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"-", "l"}]], "3"]}], ")"}], " ", 
              RowBox[{"h1", "[", "l", "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["h1", "\[Prime]",
                MultilineFunction->None], "[", "l", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["h1", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], 
         ")"}]}]},
      {"1"},
      {"1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9545056291140537`*^9, 3.9545058092568684`*^9},
 CellLabel->
  "Out[623]//MatrixForm=",ExpressionUUID->"ddf64948-7865-7e4c-835f-\
9d0b374a2e58"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"h1", "[", "l", "]"}], " ", 
         RowBox[{
         "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", 
          "\[Psi]r1"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Beta]", "]"}], " ", 
            RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cos", "[", "\[Beta]", "]"}]}], ")"}], " ", 
            RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]]}], " ", 
               RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
               RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "-", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}]},
      {"1"},
      {
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9545056291140537`*^9, 3.954505809271305*^9},
 CellLabel->
  "Out[624]//MatrixForm=",ExpressionUUID->"7b84788c-6c5a-bd41-af11-\
a437b6b7a19e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "l"}], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]]}], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Beta]", "]"}], " ", 
            RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Cos", "[", "\[Beta]", "]"}]}], ")"}], " ", 
            RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}]]}], " ", 
               RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], " ", 
               RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Beta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}], "2"], "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Gamma]"}], "2"]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{
         "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", "\[Psi]r1"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "-", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}]},
      {"1"},
      {
       FractionBox["1", "2"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9545056291140537`*^9, 3.95450580928586*^9},
 CellLabel->
  "Out[625]//MatrixForm=",ExpressionUUID->"9a90b87d-b4c7-7649-b132-\
0da13ff25a4a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "-", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "/", "2"}]], " ", 
         RowBox[{
         "b\[Psi]l1", "**", "b\[Psi]l2", "**", "\[Psi]r2", "**", "\[Psi]r1"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["h1", "\[Prime]",
             MultilineFunction->None], "[", "l", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"b\[Psi]l1", "**", "\[Psi]r1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "l"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ss", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "l"], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"b\[Psi]l2", "**", "\[Psi]r2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "l"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ss", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "l"], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"b\[Psi]l1", "**", "\[Psi]r2"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "l"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ss", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "l"], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "l"}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", "\[Gamma]"}], ")"}]}]}]], " ", 
         RowBox[{"b\[Psi]l2", "**", "\[Psi]r1"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Beta]", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "l"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["ss", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"h1", "[", "l", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", "l"], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}]}]},
      {"1"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9545056291140537`*^9, 3.9545058092965927`*^9},
 CellLabel->
  "Out[626]//MatrixForm=",ExpressionUUID->"efab4899-939c-4847-8406-\
731d8b6afcd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check that samplestate has the correct angular momentum and energy\
\>", "Subsubsection",
 CellChangeTimes->{{3.954347402702168*^9, 3.954347429024935*^9}, {
  3.9545033349759636`*^9, 3.9545033380156975`*^9}, {3.954505831924595*^9, 
  3.954505860333248*^9}, {3.9545072917387047`*^9, 
  3.9545072931391487`*^9}},ExpressionUUID->"888c45d3-8f12-46ba-934a-\
e54393cbd493"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"samplestate", "=", 
   RowBox[{"chistatelist", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wavefunction", "=", 
   RowBox[{"samplestate", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"angularmomentumj", "=", 
   RowBox[{"samplestate", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"supermultipletJ", "=", 
    RowBox[{"samplestate", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{" ", "1", ")"}], " ", "Check", " ", "that", " ", "the", " ",
           "state", " ", "has", " ", "correct", " ", 
          RowBox[{"left", "/", "right"}], " ", "axial", " ", "angular", " ", 
          "momentum", " ", "j_z"}], "=", 
         RowBox[{"j", "\[IndentingNewLine]", "2"}]}], ")"}], " ", "Check", " ",
        "that", " ", "states", " ", "are", " ", "annihilated", " ", "by", " ",
        "some", " ", "supercharges", "\[IndentingNewLine]", "   ", "3"}], 
      ")"}], " ", "Check", " ", "that", " ", "states", " ", "are", " ", 
     "energy", " ", "eigenstates", " ", "with", " ", "E"}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox["ss", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", "supermultipletJ", ")"}], "2"]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"DO", "[", 
         RowBox[{"Jl3", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "-", 
      RowBox[{"angularmomentumj", "  ", "wavefunction"}]}], "/.", 
     "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{"DO", "[", 
         RowBox[{"Jr3", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "+", 
      RowBox[{"angularmomentumj", "  ", "wavefunction"}]}], "/.", 
     "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"Jlup", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "/.",
      "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"Jrup", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "/.",
      "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQl1", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "/.",
      "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NCExpandReplaceRepeated", "[", 
      RowBox[{
       RowBox[{"DO", "[", 
        RowBox[{"bQl2", ",", "wavefunction"}], "]"}], ",", "rules"}], "]"}], "/.",
      "vacrules"}], "//", "Simplify"}], ",", "\n", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"NCExpandReplaceRepeated", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"DO", "[", 
             RowBox[{"H", ",", 
              RowBox[{"wavefunction", "/.", 
               RowBox[{"h1", ":>", 
                RowBox[{"Function", "[", 
                 RowBox[{"l", ",", 
                  RowBox[{"BesselK", "[", 
                   RowBox[{
                    RowBox[{"2", "I", " ", "ss"}], ",", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["E", 
                    RowBox[{
                    RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}]}]}],
              "]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ss", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", "supermultipletJ", ")"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"wavefunction", "/.", 
               RowBox[{"h1", ":>", 
                RowBox[{"Function", "[", 
                 RowBox[{"l", ",", 
                  RowBox[{"BesselK", "[", 
                   RowBox[{
                    RowBox[{"2", "I", " ", "ss"}], ",", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["E", 
                    RowBox[{
                    RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}]}], 
              ")"}]}]}], ",", "rules"}], "]"}], "/.", "vacrules"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Alpha]", ":>", "0"}], ",", 
          RowBox[{"\[Beta]", ":>", 
           RowBox[{"1", "/", "4"}]}], ",", 
          RowBox[{"\[Gamma]", ":>", 
           RowBox[{"\[Pi]", "/", "2"}]}], ",", 
          RowBox[{"l", ":>", "1"}], ",", 
          RowBox[{"ss", ":>", "1"}]}], "}"}]}], "//", "N"}], "//", "Expand"}],
      ")"}], "/.", 
    RowBox[{"x_", ":>", 
     RowBox[{"0", "/;", 
      RowBox[{
       RowBox[{"NumberQ", "[", "x", "]"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", "x", "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "10"}]]}]}]}]}]}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.95435367781491*^9, 3.954353718270446*^9}, {
   3.95450336678648*^9, 3.954503385516115*^9}, {3.954504746065096*^9, 
   3.9545047466089954`*^9}, {3.9545058812893944`*^9, 3.9545061567440243`*^9}, 
   3.9545062422400875`*^9, {3.954506287482916*^9, 3.9545063117697144`*^9}},
 CellLabel->
  "In[855]:=",ExpressionUUID->"71003bb8-980d-4838-a4ef-3aabd1e28f0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9545063026080437`*^9, 3.9545063204429874`*^9}, 
   3.9545073097772408`*^9},
 CellLabel->
  "Out[859]=",ExpressionUUID->"9a65c00b-9a7f-6f41-863f-b1cf1e1a0419"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inner product definition", "Subsubsection",
 CellChangeTimes->{{3.954357543440099*^9, 3.954357546793549*^9}, {
  3.954504188389511*^9, 
  3.9545041911041565`*^9}},ExpressionUUID->"380e9625-0c47-4e25-a285-\
d2f0eed8f866"],

Cell[BoxData[
 RowBox[{
  RowBox[{"conjugatewavefunction2", "[", "xxx_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xxexp", "=", 
       RowBox[{"Expand", "[", "xxx", "]"}]}], ",", "conjugate"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"conjugate", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Plus", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Refine", "[", 
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{"xxexp", "[", 
                  RowBox[{"[", "iii", "]"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"s", "\[Element]", "Reals"}], ",", 
                  RowBox[{"ss", "\[Element]", "Reals"}], ",", 
                  RowBox[{
                   RowBox[{"h", "[", 
                    RowBox[{"l", ",", "x_"}], "]"}], "\[Element]", "Reals"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"h", "[", "l", "]"}], "\[Element]", "Reals"}], ",", 
                  RowBox[{"l", "\[Element]", "Reals"}], ",", 
                  RowBox[{"\[Alpha]", "\[Element]", "Reals"}], ",", 
                  RowBox[{"\[Beta]", "\[Element]", "Reals"}], ",", 
                  RowBox[{"\[Gamma]", "\[Element]", "Reals"}]}], "}"}]}], 
               "]"}], "/.", 
              RowBox[{
               RowBox[{"Conjugate", "[", 
                RowBox[{
                 RowBox[{"BesselK", "[", 
                  RowBox[{"xx_", ",", "yy_"}], "]"}], "zz_"}], "]"}], ":>", 
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{"BesselK", "[", 
                  RowBox[{"xx", ",", "yy"}], "]"}], "]"}], 
                RowBox[{"Conjugate", "[", "zz", "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{"NonCommutativeMultiply", "[", "xx___", "]"}], "]"}], ":>", 
              RowBox[{"NonCommutativeMultiply", "@@", 
               RowBox[{"Conjugate", "[", 
                RowBox[{"Reverse", "[", 
                 RowBox[{"{", "xx", "}"}], "]"}], "]"}]}]}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Conjugate", "[", "b\[Psi]l1", "]"}], ":>", 
               "\[Psi]l1"}], ",", 
              RowBox[{
               RowBox[{"Conjugate", "[", "b\[Psi]l2", "]"}], ":>", 
               "\[Psi]l2"}], ",", 
              RowBox[{
               RowBox[{"Conjugate", "[", "\[Psi]r1", "]"}], ":>", 
               "b\[Psi]r1"}], ",", 
              RowBox[{
               RowBox[{"Conjugate", "[", "\[Psi]r2", "]"}], ":>", 
               "b\[Psi]r2"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"iii", ",", 
             RowBox[{"Length", "[", "xxexp", "]"}]}], "}"}]}], "]"}]}], ")"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", "b\[Psi]l1", "]"}], ":>", "\[Psi]l1"}], ",", 
         RowBox[{
          RowBox[{"Conjugate", "[", "b\[Psi]l2", "]"}], ":>", "\[Psi]l2"}], ",", 
         RowBox[{
          RowBox[{"Conjugate", "[", "\[Psi]r1", "]"}], ":>", "b\[Psi]r1"}], ",", 
         RowBox[{
          RowBox[{"Conjugate", "[", "\[Psi]r2", "]"}], ":>", "b\[Psi]r2"}]}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{"conjugate", ",", "rules"}], "]"}], "//", "Simplify"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9509890504672756`*^9, 3.9509890837525864`*^9}, {
  3.951059986651182*^9, 3.9510600051182594`*^9}, {3.951060039032997*^9, 
  3.951060043979294*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"191cf8f7-573c-41e0-bc66-52c301883e26"]
}, Open  ]],

Cell[CellGroupData[{

Cell["define the probability density via inner product ", "Subsubsection",
 CellChangeTimes->{{3.954357594742075*^9, 
  3.954357666573102*^9}},ExpressionUUID->"52f0ce90-929b-4b6c-bad6-\
88d3e0926a7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", " ", "probability", " ", "density", " ", "for"}], " ", "<",
      "\[Chi]"}], "|", 
    RowBox[{"l", ">", "<", "l"}], "|", 
    RowBox[{"\[Chi]", ">"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"samplestate", "=", 
     RowBox[{"chistatelist", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"phistate1", "=", 
     RowBox[{"samplestate", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxspin", "=", 
     RowBox[{"samplestate", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"innerprodpre", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"NCExpandReplaceRepeated", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"conjugatewavefunction2", "[", 
            RowBox[{"phistate1", "/.", 
             RowBox[{"h1", ":>", "h"}]}], "]"}], "**", 
           RowBox[{"(", "phistate1", ")"}]}], "   ", ",", "rules"}], "]"}], "/.",
         "vacrules"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b\[Psi]l1", ":>", "0"}], ",", 
         RowBox[{"b\[Psi]l2", ":>", "0"}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"innerprodaftersu2", "=", 
     RowBox[{"SU2integrate", "[", "innerprodpre", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"chinormsq", "=", "innerprodaftersu2"}]}]}]], "Input",
 CellChangeTimes->{{3.954357101860859*^9, 3.954357131197616*^9}, {
  3.954357180494176*^9, 3.9543571807087584`*^9}, {3.9543572390265827`*^9, 
  3.9543572399120073`*^9}, {3.954357427637231*^9, 3.95435745837885*^9}, {
  3.954357722633024*^9, 3.954357760010111*^9}, {3.9545074180331078`*^9, 
  3.954507425945238*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"dc18efb0-38f2-4735-802d-463b952aa03f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "l"}]], " ", 
     RowBox[{"h", "[", "l", "]"}], " ", 
     RowBox[{"h1", "[", "l", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "l", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["h", "\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1", "[", "l", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["h1", "\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "l", "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["h", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1", "[", "l", "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SuperscriptBox["h1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.95435773381647*^9, 3.954357763983556*^9, 
  3.954357808625456*^9, 3.954506353442358*^9, 3.954507351878332*^9, 
  3.9545074335060024`*^9},
 CellLabel->
  "Out[883]=",ExpressionUUID->"b250395a-bda8-f84f-9e13-02e6b0cd3a72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", " ", "probability", " ", "density", " ", "for"}], " ", "<",
      "H"}], "|", 
    RowBox[{"l", ">", "<", "l"}], "|", 
    RowBox[{"H", ">"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"samplestate", "=", 
     RowBox[{"hstatelist", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hstate1", "=", 
     RowBox[{"samplestate", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxspin", "=", 
     RowBox[{"samplestate", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"innerprodpre", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"NCExpandReplaceRepeated", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"conjugatewavefunction2", "[", 
            RowBox[{"hstate1", "/.", 
             RowBox[{"h1", ":>", "h"}]}], "]"}], "**", 
           RowBox[{"(", "hstate1", ")"}]}], "   ", ",", "rules"}], "]"}], "/.",
         "vacrules"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b\[Psi]l1", ":>", "0"}], ",", 
         RowBox[{"b\[Psi]l2", ":>", "0"}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"innerprodaftersu2", "=", 
     RowBox[{"SU2integrate", "[", "innerprodpre", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"hnormsq", "=", "innerprodaftersu2"}]}]}]], "Input",
 CellChangeTimes->{{3.954356360540867*^9, 3.954356362159874*^9}, {
  3.954357086000301*^9, 3.954357113381694*^9}, {3.954357670484056*^9, 
  3.9543576862384233`*^9}, {3.9543577713916616`*^9, 3.954357772738475*^9}, {
  3.9545063539416904`*^9, 3.954506355861658*^9}, {3.9545073652830887`*^9, 
  3.9545073902368393`*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"3b8fb364-bf9f-410d-b137-7dcc914c18a3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "l"}]], " ", 
     RowBox[{"h", "[", "l", "]"}], " ", 
     RowBox[{"h1", "[", "l", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "l"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SuperscriptBox["h", "\[Prime]",
          MultilineFunction->None], "[", "l", "]"}], " ", 
        RowBox[{
         SuperscriptBox["h1", "\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{
         SuperscriptBox["h", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}], "+", 
       RowBox[{
        RowBox[{"h", "[", "l", "]"}], " ", 
        RowBox[{
         SuperscriptBox["h1", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", "l", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "l", "]"}], "+", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h1", "[", "l", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h1", "\[Prime]",
            MultilineFunction->None], "[", "l", "]"}], "+", 
          RowBox[{
           SuperscriptBox["h1", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], ")"}]}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.9545074012386723`*^9},
 CellLabel->
  "Out[877]=",ExpressionUUID->"a848f006-079d-a744-a3dc-bb7bbf010ae0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot the probability density", "Subsubsection",
 CellChangeTimes->{{3.954357583363201*^9, 
  3.954357588412738*^9}},ExpressionUUID->"f1a47311-1fa0-499c-8439-\
100f7aeb3ad8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ee", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egap", "=", 
   RowBox[{"1", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hnormsq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "l"}]], " ", 
         RowBox[{"h", "[", "l", "]"}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "l"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}], "+", 
           RowBox[{
            RowBox[{"h1", "[", "l", "]"}], " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", "l", "]"}], " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", "l", "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["h", "\[Prime]",
                MultilineFunction->None], "[", "l", "]"}], "+", 
              RowBox[{
               SuperscriptBox["h", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["h1", "\[Prime]",
                MultilineFunction->None], "[", "l", "]"}], "+", 
              RowBox[{
               SuperscriptBox["h1", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "l", "]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", ":>", 
        RowBox[{"Function", "[", 
         RowBox[{"l", ",", 
          RowBox[{"BesselK", "[", 
           RowBox[{
            RowBox[{"2", "I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             SuperscriptBox["E", 
              RowBox[{
               RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}], ",", 
       RowBox[{"h1", ":>", 
        RowBox[{"Function", "[", 
         RowBox[{"l", ",", 
          RowBox[{"BesselK", "[", 
           RowBox[{
            RowBox[{"2", "I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             SuperscriptBox["E", 
              RowBox[{
               RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ss1", ":>", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
      RowBox[{"ss2", ":>", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"ee", "-", "egap"}], "]"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chinormsq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "l"}]], " ", 
         RowBox[{"h", "[", "l", "]"}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "l"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", "l", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", "[", "l", "]"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h1", "[", "l", "]"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["h1", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "l", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", ":>", 
        RowBox[{"Function", "[", 
         RowBox[{"l", ",", 
          RowBox[{"BesselK", "[", 
           RowBox[{
            RowBox[{"2", "I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             SuperscriptBox["E", 
              RowBox[{
               RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}], ",", 
       RowBox[{"h1", ":>", 
        RowBox[{"Function", "[", 
         RowBox[{"l", ",", 
          RowBox[{"BesselK", "[", 
           RowBox[{
            RowBox[{"2", "I", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
            RowBox[{"2", " ", 
             SuperscriptBox["E", 
              RowBox[{
               RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ss1", ":>", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
      RowBox[{"ss2", ":>", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"ee", "-", "egap"}], "]"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"hnormsq", ",", "chinormsq", ",", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{"h", "[", "l", "]"}]}], "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", ":>", 
          RowBox[{"Function", "[", 
           RowBox[{"l", ",", 
            RowBox[{"BesselK", "[", 
             RowBox[{
              RowBox[{"2", "I", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
              RowBox[{"2", " ", 
               SuperscriptBox["E", 
                RowBox[{
                 RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"h1", ":>", 
          RowBox[{"Function", "[", 
           RowBox[{"l", ",", 
            RowBox[{"BesselK", "[", 
             RowBox[{
              RowBox[{"2", "I", " ", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"ee", "-", "egap"}], "]"}]}], ",", 
              RowBox[{"2", " ", 
               SuperscriptBox["E", 
                RowBox[{
                 RowBox[{"-", "l"}], "/", "2"}]]}]}], "]"}]}], "]"}]}]}], 
        "}"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"-", "6"}], ",", "12"}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Red", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.8", ",", "0.3", ",", "1"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"LineLegend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.8", ",", "0.3", ",", "1"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "]"}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*StyleBox[\"H\",FontWeight->\"Plain\"]\)\>\"", 
         ",", "\"\<\[Chi]\>\"", 
         ",", "\"\<\!\(\*StyleBox[SubscriptBox[\"K\", RowBox[{\"2\", \"i\", \
\" \", \"s\"}]],FontWeight->\"Plain\"]\)\>\""}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<J=1/2 multiplet\>\"", ",", "12", ",", "Black"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4.1"}], ",", "0.0015"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Ticks", "->", 
     RowBox[{"{", 
      RowBox[{"None", ",", "None"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<l\>\"", ",", "Italic", ",", "12"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<|\[Psi]|\.b2\>\"", ",", "12"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "12"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9530778466272736`*^9, 3.9530778585885067`*^9}, {
  3.9530786482344475`*^9, 3.953078682095356*^9}, {3.953078778707884*^9, 
  3.9530787854222393`*^9}, {3.9530788396302032`*^9, 3.9530788397272205`*^9}, {
  3.954353851090743*^9, 3.954353852766129*^9}, {3.9545064037397385`*^9, 
  3.9545064253074207`*^9}},
 CellLabel->
  "In[884]:=",ExpressionUUID->"6b3df4f4-c807-4b94-9a78-fc50b83e6e2f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[1, 0, 0], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwUV3c8le8btvc4zrFDRikyCgk57/1kR9lklHHIJiUaX5VCSopUEqKMUqFI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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[{
           RGBColor[0.8, 0.3, 1], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwUV3c8lf8Xt/e41052ZSVlhu59zhNCNiEkLimjImU0JCGVVHaSUiopDSvx
TZ4PDSKylexNtuz1u7+/ntf79ZzzOfNzPu8j6+Fve5yJgYFhlZWB4f9fIXan
4c1NUbS2xYmN/Vuy7sPziiWOK6KIxfDYzJvJNF35scWYvH+iSLu/69/V5491
dWtTVI+NiiIoCFjV9Hyp65rYHPStURR9nLiVxHLok+5LaWuW289F0S8ps7/p
DP26mI6xrLiZKDIPeES+fFNFz8tH64hmighaqBztfcL2Xu+MlYXCCq8wevc5
Pntf0Pt924rXFz5lCKJ/5r/dcpkvUhTff6yQTRNEBb2PF5sPXKao5F+4cy1J
EPGfOJhIBIdTNF/P77C4KYh8jpNMj/yMohg+nrDrOCuIerLQqbHbcZQTNzrz
Vw4Ioin5Uhfp9GcU32sPwlxxQZS2kCjgQ3pB8YtwMq3QE0QC10mTZrUvKcGh
Lb03dwsi8SvsIdKyuZTrZ2pJW7YIoqCExJvJEiWU2NO3OkIFBdHoZPbFVbZS
SpzvweweXkGkbnOo2/sAQUn1/ArZTIKIz+ijxFLAZ8pj1/1t/osC6A9j1q3v
8lWUbMdPfnvHBVBpQgYnPl9LybXVZdvsEUCjUj+Q951GSon5+4ffWgTQnX0G
k07zrZSyg+d8lOsFkA35z5hZ9G9KhZGa1p1qAUQbTlR1ce2gfDOYYpj9IoDM
g7XqVqO6KdX4mx/2hAC6oSjNp3q1l1JHPZlaUiKAJvkSspF/P6VRT8lTspCu
f2o1ZGfiIKV17/Duq28FUNy5APb+6WFKu+bz1YFsAXTmqVrb0J0xSpfasUqT
p3RsU5lVd26C0qcqm/j6oQAy0jp36dShacrQzm5XUqoAShqR8F8XnaX8VXyo
HJgggAyqDr1Y4v5Hmd5xZKEtVgBZZIfNK2kuUP7JbanYd10AzQj9qGxOXqIs
SbfdzrgqgBTnPzgR2quUNYlkJ+ZQAWRybH0Ak9ygMIgf2uEVLIB8anwC5bIZ
qCyi5JnqMwKIKzv2Z9FJJiqH0M9S1ZN0f5JCO64fZaHykG/fSDhOjy/ckpCP
YKOS+MzsFtwEUBp754fELg6qEDenjLOzAEqxuKNvcp6bKsZR+feTnQAavj0r
rm/PR5VkvfZB1koApXefv89eRqLKMRlEXjsogEgMR5wmLghQ5TcZrEYNBND3
wpu3qB5CVOW1MnELTACZ7pyqwC+JUFWXQ4dydejy14p1nn8Xo+4feLCYpi6A
LO+ccPeM3Uq1+/kfxzUVAdSZZGAi+0CK6vXf7y3+8gKIU65kd+eGDPXi8yVl
JxkBxNjBonWyS456O06UYiAugE4IbPu2Or2d+viStsUuIQHEprSTu2qfArXg
hL2rKJ8AuhAwdi/2ixL1m02gPyOHABp5d+NbcrwK9TclMfwvowD6RVjuqn25
mzqukB/fskpGJX1V2zxj1KibAg2ZxDwZMdW3aZ06rUEV2JgqeDlFRnc2uYXv
RGhRd4zyfU0cJaNTKd+3fK/bS9Vp3tV6uZ+MBmg5cymH9ahmhPmwVycZqQsy
tS7IUamur04u2bSR0cdhp7rSrTg1IDmGk9JARj84psIU6vZTo8JfisvXkJFq
n8jUy9cG1Hsnq3aSvpKR44/KqbiPB6ivHIYpK2VktKepSTZu05j6aT+b5UAx
GR32KpKquWxKrVfZ4VaXT0Y2eq+8uvdZUPtFDc8UvyajJo5TyYvS1tQFpmNX
M7PIqL2wLsShyobKOXk1IfYxGQ27ikgVph2iSvx+/DQ4jYwGlcjPeB/YU3d/
IQppSWTUdTN2pLT2MFX/XddX0ztk9BgbSwzf60y1T1tv1bxBRtphEpVRnS5U
72sSI1IRZMTJwRZ+6qsb9dKZfcscoWR0ZCGp581Fd+qdI85cc0F0/bbqA4x6
x6hPjC5s7fQnI0Om8KN2249TC9VSVSp96PmZfOD7kOpFrZT4QM07RkYqlfen
dsb4UNvZWy0fHCWjbZs5O3L5TlEnZv+5XTtMRuEhC1wG9X5Uhi7BAH8benx5
N2/uHTtDFfyuHuFkRkZyNpMV6XFnqfKFNokGB8jo3J1M8xTXQKpuxplnu4Be
zxMLSnmHg6nmMXffi+qSkUBQ5LaqK+epbkFvvzFq0PORlSDK9eci9Syttu2v
ChldvWnwjcHvMvWa2fhIizy9fpOK5B9S4dRUbe4VQoaMbsstiCa+uErNkVXm
fiVORicE2z7p2kVSy3gOSiQJkVFE0z7xPoVr1IZFr11hfGQ0m1+1PL3jOnWg
Lxrz5iAjLOKptKDtTepi7XMrWya6vaWgMf3cW1Suki80yhoJCbBzetYZ3qFK
PusPkF8godzbJ3pVY+Koe+4yRZKmSYhxMVZ9nZxAdTiOPx/oJ6Hd7aWi1bHJ
VB9rt6K6ThLyVFFkHLl2jxq6L6yyuI2EVNXs5Oxy7lPvyj/8ldlAQmdIRyY+
M6RTM8mlo7E1JLS0OmirE/OI+n6tfSX4Kwmd/ZJVxJj1mFo1vMztTpBQ9tlR
E68dmdSpT3tVtQpIiGWYOjl78zmVh/v43utvSMhDaxu1yPYFVdkxAf/9goRu
XfG0fwcvqSbPiYM7M0nIwakyM+1QDvXE7Ljt5XQSCgv+Xn4i/g01CsRdfqaQ
EIeMbv/etXfUJ7HGx2XjSejSsQMF783yqB3ymSFfr5HQqqqnWKN2IXXl3M9w
0XASMvwiOWT76z1VrHztps9FEpqomn/DmvaBqs2nnPgxkISuC+maG4eVUA8d
OZzO609CPCfRk0fXP1LPZEc9d/MhofOfXWyJ4k/UO/N5b/OOkVAZdcPBiAtR
q+/ylNs7klBpUuefo68rqCMdutUvbEkoPP7V7cVtX6isyl5Ny+Yk9LlIrLP0
w1eqXEhSh5kxCe2zyfvwzqeSin8pH3y4n4Sksmye/dv3nepKnpqc2kdCz5sP
zDbvqaGGukos7dcmoUaXHZzlprXUD0vBXEPKJLTVmQtTXKunNh94Jqizg4SS
K/76tZk0UmcTGiRipEnIO0XiSPWbJiqpZ2NHxxYSKkjdXflWpYWquktlt6oQ
CX25l3zFsrKVan7RSSecj4S+BwNf/JVfVJ/K6P2NHCRUVz9x4/LhdurBzxUv
xlf4kcu4Zu8W/y5q1FHJ/+Km+NEvn9zXn516qGgx5IfmAD96wpikeDeul7oa
39j16xc/GjjVoGXT2UfVVtk1E1rLjw6+8tu8un+AevbbdWbZCn6Edf1xzisb
pL6h9Ql/LeJH7qJKO284DFO3J9/T433MjxZWpVvsO8eobrtnzfOS+FHyyLCx
Uv04Ne27uZv9TX4kq75RRBucpLYeexGwfJkf6afzTKTfnaaSNxijHp7lRxlb
dAguNEM1T3VJ2e/FjwouJ1dQWOeoN9Q/ZA8e4Ue2bzXDbtL+UTdOnKrddYAf
6U1y/9JyW6TqMVZ2N+jyo7Of1V6/ZV2mBj2QnQ1S5UeLGR3bQ6pWqLlaoSzi
2/hRKnHnnNPLNer4z1aRMlF+VLJVY1jv1QZVwVdNyYOHH2l+P1h45wQD5sES
u4+NkR+NYGNRpBhG7LfOfprlGB/K6hF0aOVmwYSaHpyd7eJDR4tjjt0+xYpZ
n16ISmniQ15nOuYoA2zYLXabe3pVfChlB+c9i0AO7NuTnJddpXzIXLEynCLF
hTFR2Eoj8viQ9/jDjPR+bozaSquTz+JD7eu0ctFvvFghl8ic310+JMaoP0X8
I2G8V9XjpCP50P7NFG58jwB2YtFyV30wH7IfMP7gf1UQI06frA735UPyioXW
70eFMLGB615qrnzo8VaHT7G+IliA8zOWPhs+pHNl9P4NVjGsuh49STjAh+5l
5F84VLoFC/20/GdOhQ+d/RtsFh4libVoiFx4JsOHtFV0rD7el8ZUX6mL2Avx
oV7fq9rUURnsuoxVASsHH7LStb9yUUwO60k5aV20yot6TiuklR/Zhuny3pg4
McWLDnx6PGJVuB1LiHwWI9rPi1oD1zcCt8ljhmc6v5yv5kXMEfuT5MyUsIdD
y+5KZbzoOmcI61u2ndiCi8jm7zxe1HZ9/MCvLhXMqkk9PeY5L+KrG5U40qKK
ZR+00t13nxedM9tzniV4D8aITrb+jeVFIjd1mbwS1DBn7Rvn0sN5Eanx9cAv
pI7xbCt/s+7Fi/rv5mTsd9TCjt/vNH17hBc9eG4nHfNZGyvjXxl2teJFLmBf
HX1ABxONFrnGb8CLpCxoUjHdutiZNXU5pM2LYPM9sZSwD/t+1oo4o8yLzt+N
cjZ1p2JyoyddZKV40XL6wG0uc8CaW56lRLDyoofXH9A+lO3HdpmXa2gs8yBl
IzHjmn59LLqis75/nAfpepo5PBA3xHTeiXAfaOZBVSQ51YvlRlj8Do3s+Uoe
dFzk9P13GibY2AOrA1kfeZDtNcu8qY8HsfQbN66wP+VBWTuOOYYJWmDzG88k
ilN4UPSbtL2nBi0xy6DyEu8YHsTo+fukrY81xuCxMvc9gAcNZF0suBhhizn9
Eom/eJwH9bpSrB9lHcLyLTVUdzrxoLdCFmfu/bHDPPed8o7FeRD3otLfnEuH
sU95N1ipmjxoW9/ZoMIRR0xE8XnmhAIPmjL60nHa1xmrEurqsOSn+6tbtNU+
9ygme2vlwiYTD+J6ccC1JdgNu8goKpq7wI14DLz1HHJomMqklQ25ixtpj1p0
NxR4YNc8T02WN3CjsoKrbd9qj2Fd7Tdunf3KjRb2f0pXW/TE4irLvza95kYa
dQoKcZe8sFFql0fUY270LI/covrLG9MvXNnUTOJGjqc2uu4b+2LzjzX0Ui5x
o4Qe7VepHqcx0h1L63B/biTwnsFRhsMfU7nkc8L3GDc66hOZWuN+BvO0z0jA
zLjRRI3qRSP8LBau/1+2InAj16dhstv0z2Hpu1vKBDS40cXmBjV1m0CsmZP7
75A4N4pY/0ecuB+MTS/sYGzg40biIReyO5pCMJ4BXPQjEzcSjLYzl5e6gBmU
BRvcHeNC22P557cPXsJcc+KdLnRxITlntdPHj13GLqa+9j/WyIVcg5kE4/+F
Yfln+x7s/Y8ub12/elvpKlbntp4n+5YLtU8G6OwgR2Bj5mJV3JlcqFXcNImR
JRKTVbD8132TC501fM13m/caRhHy4aq+zIUsrPbdNt0RjTkyRskUBnChSIOg
/b6m17G4PyXmN5y4kObS1yhF4ib2uqrZ46wFFxqNGH3ISLqFVb2fOu+ynwuV
iOrQ8s/EYpt3dzzfo8SFMLewq4c872Lil/GP4pJcSGqi7IBjaBym7XukgYXM
hR69/hLWbRWP+RnGr/9a4kShb4YmY4QSsRi114KfxznRtZ/VjVfZkrAsqUql
Nz2cSF04YT2YORnrXFqzv1rFid5J/0xUkbmHLQ2KnjpZyomUcfvUbjyVPm/V
I+xzOdGIg7ZdsN99zPyN91ulVE707IVfuOfsA8w7LfKLYCwn6jv07kjjwYdY
1PVH7etXOBGL2T12m9xH2Ef3ZrZGL07E1j3TFdD6GFMWwd0u7uVEMkIPz0vu
e4YZMR8J8txJ969IrPXfzueYx3TQLUtpTtT+pujYhnwWdr8654McOyei/nx0
XZOajRV++FbLs8qBrsbscN7t9BKrf9bbvzDJgf7bkbexFP4K47giSqpp5UAn
Mp+r/Df/Gtt+Sl3+fTUHigwYwh8YvMVwJwtKRhkH2vo911sq4x12XiPS+1wW
B7LqdT0aiedhw8OTaGswB4rN2y1w90ohJnZfvrLFlwPtun0/Md/uPWZq6lp7
140DfXrI4/BCrQh7/br2N/NBDnTLoXUXB0sx1nmUtecTlQOZfJX2Xlkuxvj4
qUMh6hwogXcRq14qwc4EvJ79u5UD+WrbbsgJlGJP5AaWnpM40Oun4//huz5h
jU1bN91YOZC9p3vdcdsyTFP7FnfzJDv6nHs7jskVYUsrPttLy9lRxyuWp31c
nzGl10+Ug4vYkYfdzYtSXz9jzkd/79mTw46ixMUOFV/7gpUSJtRnSeyI0zF9
vVL8GzZxJtzA9SY7SqiZyH0y9Q2Tkis+KBbGji48Pa32pKYSuxql4BDrxY66
yBpRQ/e/Y/labi5GLuyIY62n535sNTYwlOLBYMOObDWnFC2v12BGB9n8A/Xo
/2+xR2cm12JcfIPXXXjZ0cLHa8iGrwHbR0jcEWFiR+2X5rU3XzVgp87YJdUv
sKGulLfxL8wbsbrGz48Ne9gQLRe3O5fRhG1GrmZtNLOhnx3GHzutm7E9Whpv
ir+zoUZzA84G9hYs8V5miUoBG7o6yBs6Et2KfTFpJ4ZesKHHr5hTnKzasIVl
8rfH6Wwo0/TgtQnJX5ijy9VGoWg2xPPih5lM3W9MQpb2d82RDZluH8qyvNKJ
WTTemymyYEM+P3i0/C53YWGRPxfP6LMhyiCuyRXZjfUMYiyDO9nQGW2LqZLG
HuzZK0nJ2g1WlKSzUqkm34+1HLHfdn2OFZ13ljL887UfY+O9rbR/hBWpMd05
yuU7gHn7r2m9b2BF44e3WxxHg9guzT+WD5+xIiXhYibx7BEstLy5+1gqK+q3
ZtzYuDKKVVvWnVGOZUW6CltdDVzHMG+f8oQP51hRx7k202jVcezZoxetDfqs
KL1h7/td5GlsbucTr1RtViQ3HjFYlzqN6ZekLbkqs6LgUu6fBttnsO6m2+Lj
ZFbUXtnzisF4FhPnDHRl62VBOSabKVjZP8wn5fTUj2YW9ClV8MLciXmseJtX
eGIVC8ryzcvWEFrA7DHnTJlcFjQU63X0Q+giFncOH9K7Qtd/wi0SfWMF62bQ
C2E8x4LkHpubWTiuYqp3NDiqTrCg/N+Lyz671rCabHlle0sWlFvlyMA3so6x
dfH4+UuyoHGwoKzWM4D9SbZNLTILcgp69O6tFSM8W9q8u8bCgkaMGi0uNjDC
fsG5vJvjzKiuSnc6oYsJQk1+zz/9yIzeGL4tOirDCjUtjdG+75gRz5TPk+Ml
rCB+7Ieo2lNm1LcpzbRizwYfLhO6ZTHMKLRQYZQ5jR1m859f/uXEjP4hFVd9
Ky7Yj2fwZVgwI7/nDiGH2LghrjY14/h+ZmR1R17Gt5wbdo3cKp9VZEbpGU53
Bg14wVvyLCvvEhOavH+bv49Kgq7r2O39KUzokUHLnEWfIOj/tuP7FcOEDpg3
jgg5CUGW8sm7fleY0K/KOWb2RiHwq70X/8CbCTkISAldqxaGTYGZ5Hk9JlT3
ayMivlUUPD3ZRWN3M6HIt38/ObuJQdV7yVS57UxIoV9xNmxMDOIcTdOseJmQ
yeVu6yl2cZB59PTRy25GZLtXe4CXJgFRUyXSeDMjUi0sxizWJGAEr3/cWsWI
pDr/sgk9kITc/rVM5nxGdO2/MsK8RwpwJYcXR6MY0WsnQmjtiwy4F3LkkpUY
0Xh4ynHFd9vgG6u0WrYkI5obifjxVGA7KB/WyscEGNFQPP4vOmQ7zC67F55c
ZUDNp4JDbx3YARHwsfhrLQNa4F/V+W9WHjKrT5dfOMuAuENyypsTlIFNIkqf
5MWAlHqaAoN4d4Lv6bTPWUcYkI7nZl3czZ2gTqr82mTIgKzVxXfpRqvAZ3uZ
6l2iDOgWvwzP4XhVqCx//vxzyCbh7XDwkW2IGgjZ/rx/zH2TiAtraGAh1MCj
b+k2s9kmIbZvIMKXXR02mMyDDaQ2iReSkTMWaeqgaThr9PnLBmERVrhAq9KA
zG/YSAV5g8hcbv49bKgNYTVtyhU5a4TQ98ngwff74McRRmmP5DUinyug4guZ
AuLjyoJMV9aI6bd2JQp+FHjPE7a633aNkLfLfOqnSIVxi+0/ypdWieLyxoGi
TAyc6s+cLj+wShz+9D39dwsOmi2cuah7mbB45pG8b80APkl+KLlQuUxY6flh
VRqGYHTC87P6u2WCjeXEtMdJQ3BcLGt9FrZMBI4UoA/thhC6JXD9huQyES7u
2ZFQcgC+Hu0ytTmyRJwxqd+WFmQMDkP5g72tC0Rn0KlSn0ZT6FalTaWVLRD7
j5vG7GIzA+8Q3uVDWQtEuVv0/BNdM7jI4c3zLWiBMIsyzo/LMINHypIar4QW
iB/3AuvUvcxh2O96+FnbeaLrqZTtZp8FnPmgGbNTb55YYnx9249kCSubvYkD
svPE0VQsmUa1BJ54yguHmX/EBx9Tv4pkS9hTMFOrF/ePkCp1XtDEreD84pGt
zHVzhIv2ufO/KdagUqXP6vJhjhjuzsvpsLCGnlSlqcLHcwS+8XAq1dUajPUW
K06cmyNMWqSCda9Yg8jlBN9qsTniu+QdjPWTNVRbXLDbxjRHbF3TSf5YYw2X
pWhY6N9ZIpWSJbej3RoGiF0CqmWzRPRhUXf+BWsoYPpeEn9slhhbGKfuUbaB
E03vno6ZzxKXL/rN+WvbgPizlNsG2nR5EdFwV30biDjg6T7PMUtcXez3MXKy
AW0RMzPL2RniMDVkHfO0gdEhNa0Xf2aIoyw6LQN+NmB9Y5PD6e0M8e7Tfq69
kTbA4jQ0m3dvhlAe/tDSF2sDxUq1HVxXZ4hvV36X66XYgHRNWm7poRliwqxE
YfKFDTQ+uJomTJ0htALSDh7MtYHoU95RfvIzROL2Wx1WxTYwyavtKLM8TdAe
/Fh0rbSBzC4J/Qt90wSf8xZPrzobcHjHrNJYM01g+6M5t7bYwCfrhs3IR9NE
78eWrVG9NnBGtni04/o0ka4m+kp32Aa2zz5q0gqYJi7aHyxMG7eB2MRTL4YN
pok/09wtbgs2gHseisd3TRMd/26afVmxgTlNvUv3RaYJH9ee9eYNG7Dk1q8e
2JwiTtOqdicw2cL71/yPUhqniIYdf1XWWG1BwrIzwOT5FOF2ZNBEkNOWPp9e
HVgJmSKs/h7sbuO2hb9x57e8Np0ijo0+PWTKZwu26kYTRyWnCLF3IeSTJFv4
r0mwnH96kji0wyBWT8AWZIN6k8orJgleymUoEbSFGyLvvM8lTxJcd5LeDgvZ
wvSHUMoO70lCf8+E5zdhWzjsZEpq05sklnI65+1FbKFsRXTgBu8kYbUtZy2F
juXTBz/o9UwQjBlREjF0fJtacGs8f4JIunaZYQ8d/+sKd3t0bYLQ3nf9yE36
eS7hlhrWjhPEzjGfkRS6vc+yEuxMOycI/3OlPk50f5Q/j7YXrI8Tk9f/vGwg
20KC54e3x+vHiXuj3RcZ6PEss16LEH06Tui1JBYN8doC7YWtw/egcaIqyQu7
Rs9HlYmM8iWTceKl3vHVDg5byHKeV3QTHSfkfeJKX9PzGXWqWsFg6C/hE7qU
tZOeb4+wDHmF938J5k4q4xF6PfC4wB3cUX8Jvz0qEhR6vaQyD26fsv1LJF1+
Yls/bwNrBVLbmmT/ErtXz3FumaH3Y1uVzANijGDs+FhaO2QDKaMPpa/cGSN4
LYoLKPR+CVw9K3Xs6Bjx/GSf9Ik/NrBHWlJi5+ookb+lu3CS3m8vTwSIftQe
JbSEHI+wFtjAjfNGIhmso0RkYqN+cA79fsVsFY5sHiEeym3Rf/fUBuTefhUw
OztCBIL1aniiDaTNb+H782aYkDzXofX7jA3ERFWwrG4fIjxulAds224D3in3
mLvnBongxoNpLOI2YJR9iulzxSDB2ne3q47fBph+iDDcog0SfqqitQqr1nBR
8OSqePoAMZl8ldjZYA0nMwVn9QT7iemdHiu3Qq3BtHBkWqqvj/jM2SMgetYa
FL99mmLK6yN6908r5XnR58Wo10S1ZR/RmRsnKnHIGlzUSkecY3oJyx2Pj5J3
WoOeQfww5tRLnF33/+koaw1i9ieG5BR7Cdd/mZUVotbQfJ40MPa1h+iaVGLk
YLUGc+TZfZGxh9DU17HR/mwFvs5eUTczuwm9oNNGFflWQNFkNZXU7ya+PtUs
eJ9pBb3DeIvh1S5i5lxYwUCkFRSWd6X9kuki4qXzhZSCrCD6QSjtFOok2rjb
rg+dsAJlq+K/iZsdRO3llv5OMytYU3TIU8joIHzrDtjLgBXUMf0L/oh1EJ+4
W0fG1a3gXNFupv7Lf4jyYB4RLQkrMIqrrQyW/EOs9+j3F5OtQMz35G2uT+3E
twik08ZuBaWSL8TU134TJ5Y/uszNW8KdRcOurw9+Ewu/1VeWJiyB1tD31Gnf
b+KP50xp9pAlqOeE+0y0/yIKxfR82HosgfWa1O6rF38RYc89CoXbLeGXa+k/
IfFfRKakm2F7syW80nH+L7ukjag5afnucL0lhAosXaE4tRGFWzkuxf+wBMvx
5AP1S63E9YgciVvfLUHmmwa3Z2orcd9uz5JxpSXMZjTUL+5tJVLeL7nVfLWE
Lxf8U261tRAxPz2TxOj43iFeF+mQFsJxw+uzOh377sqRLRBpIU49kOaQ/GYJ
FPaDw0ZFzcR68Enfdvp5fL1Dr9vtm4l/nDe6TldbQs9/UWf95puI5tOvDNtr
LSE/SU6HKbmJyNzxyFuu0RKi/NB6smYTEfvZk/FgmyU4mLh+VmpuJM6EtOVa
d1qCktzajU/nGol7cabMlAFLWFu9b2kj2Ehc31D35x23hLqWvUKD+Q2E9Z9a
u8p/lvD4Xcvv87YNxBhn9frJDUs4e/NcBs9sPeE5N5e+zmEFhsfIxx/H1xOv
TvVbhAlZgQj1nbKmWj3B/zNHaFrGChp2pfXcffKTELO402mnagXBvS0nP/TU
Eeq334a+pVjB1mTyYpd0HWGS+P3NBr1fkIlFBJtbLRHBNCVo7GIFnLlfUu07
a4iC5fQ7365YwdtjDNsvS9QQ6znRJxkSrcBWlPLu2ZFqIu024tV5YQXpYQVf
535XEfHlAaLPG60AV5+y3rqlinhMYj7fMWoFg4PKHfqOlYSLxK9KLkZrULXI
nI1v/Ur8tJ36VSluDY0MXZdLhL8Szp5tU96K1hBSuIWz1+4LcTbzLGustjWg
rfHSe5oqCBXtzRJHO2t41ryZmp5BEJReXWneFGu4V8ZfMLq3jDh8bAdjTJY1
xGRL12rXlxKrxiYFIR+s4UwoMDYw/Ed88GZPeUbnA9TtV3xYPQqJsdR/bvvk
6fOM726k7Uo+UUuUiWnr2cC2pUcPMxLyiE7eMy8eWdqAYOrlp+ei3xB+hds3
is7bwOvhtXMdJpmE7hLH/tkG+vsZoms9MfuIMBqyfXZw1AZmpC4Uy9rdJ8LP
qetwMtqCUOc0WXhXLGHk4OzwSY3+Xg2QXxt/DweSiOpQ5z36e/Wb1TT8zSsI
X+yLYwo+BFxsQ8JDoW8gwWsz+kjiIRDY0j+9Qz4XGhPuPOXMOwQqBz6X3prP
B8q3EG23iUPg9jDS7nBSMVS77uT97GMH/fJM+osj5fDQ7G3ZmL89mLZFBNyR
r4UjQ6xOa08PQ7DMUZ2M0Vqo3j2Bh9Ychic+ezffva4DZwWvR0Jzh2FtPeib
95Z6uK2RaBWh7wh2ccp2MRkNIHZhznS51xGY3if61+Y0g8zjc8kRMs6Q+puh
yZ63BeomL2znMnEG1Y3T2l1+LbDvOdIN9ncGZ2OT9Um1Vvj1ijVy8pMz5P1e
iyEVt4FsNqMYo9MRoG0czzr0pR2MaiocS6JcYEGuibNjxx+oI9UH/st2gVhj
/LTn9T+gfJBfs+uHC3yIE9cMMu2AE7fdHHMFjwLftp/lKfWdIGb9Unku/Sg8
M6bskFbvAge1e2BcdhT0Tr288SKxC1zR7V+7u4/C8feRVsUO3UB6x92fJ+0K
XdvSJ0/59YB1bGel7ANXUCqylVHL6AHTBTmjimJXCDThtJ3/2QMUAcObXS2u
wHU6+P1ltV74c8XmRhifG2gXWYfe+dcLmVHIl/uCG1w1YX9ru6MPnKs//dFJ
cIMf7Z+6RRz6oCvDxrTmlRt4bCobZHzoA9uY6wFC7W5w24SVK/diP6T60v4L
EaNBRLXJJc3sfnCf8ahqkaXBefPY8eKWfvjGlHt3WJkGntaCP8v3DMAeC7tI
OQoNnBsdcCPXAVAw5vx10JAGVnZpedW3BsCZZ1Jb1pwGeo6ySU1DA1A/ef9+
hzMN9rR7sjoKDYJipdREmTsN5F2ygzv2D0JQWdCYhTcNJLr+DtP8B8G41Pvb
DT8akGm7nQbTByFKhu+jXyAN2PrOVvtUD8L5P+3smxdosHasaN/k4iAUyBTO
6FyhwYgXVWrRdgi6v5fUZN2gQddo+N1L4UMwfvOS++9YGjSd/MLA8HYIEkST
u/PjaFA1wX426s8QgJ7YC/UkGpT5m/VzcA5DX+KIlOM9GhTO3LG7rT0M3T7V
BXJpNHh1rvEr2XMYIjbO/IpPp8HjeeG9KfHDIHAxlvX5IxokhzhlixPDMO/e
VnLkMQ1iltO3ZIwPg9PDbRffP6FB+KWemG3iIyDO5tWQl0mD4PVtay+MR6A2
qtLa+ikNTl3xOq0SNAJhH7LuxtGxB2NOV27mCJTJvtl5lo4PR05aadWPgNpg
c9U/ur45q3p5yfoIqDIFksXoWP96kDq2cxQo0kZFf+j2dThLnlY4jsJQa5Af
ZNBg1601IePoUeC49XxR/yEN5Hjx6JqCUZD/tCg8RI9P7G7kolXvKMyMiSQp
ptKAj1zp3cw3BhGTFAOuZBqwJHK1O1LGIKNXdzUmngYrQpZmnT5jUB95Me3V
bRpMpcSXut8bAwc5PjafmzQYEGvZNfRlDJiZXit9i6JBe5pYhu/sGJiaFi+W
0+tVL+FCmpL+C3oBJj4uF2nw7VHG1XMWf0FLUSEsmV7vUpn+2cWLf6G5qo1y
mt4PeZnynqHZf2Fj//38fi8apGe9MbrGPA5+AUzib5xokKA484FTbRy2Gwwa
M9jS4MYrTaU7ruOgHWrzfPYgDc69/ch9r2QcniYm573XoYH3ns3QrcPjICXx
sTF6Nw1c8/UnM4QmQLOQmWNpBw1Mi77XZ/tPwPTgn86PZBrgOrz6ux5OwI+V
XHl+dhpo/WddkFc9AVH1LtnsS24gU9aW/N+OSSj/xDj1/LsbLH4ddP7xZxLE
Qvi2Knu6QXCb7BMp3ikokvW8lW/kBv9Gjg6fwabgV58k7wlFN5jlbj0n/GQK
ht95htqNusKi4jGj3RrTkNJkcy7M3RWK1K76/DKbBsMH0k53qK4QrJcRe9Vz
GljLL8S0ibnCvNmfxqbkaVjaKaktVXsU5vwOuZ1fmoa3Vi0KH1WOQn5IQIQs
eQaY+GS8m5iOwtnwu8+rlWag7kaG/95fLjATX/NX4sgMpOY8NZwId4GpQoPz
5Z9m4Fm0bIhL9RH4u6IRzxU5Cynpwa0d4AyvmG0LCx7MwrGszShOHmfw5TnT
5lI4C7E/HQ/ntznBiORryXeDs/DrRLBt9GknGMK3vzpkMgcSen/SHyQ6Ql+0
0Od03n9w/BmtrOyHA7QLzP9TTZ2H/BvDYr/4DoGQqoj88dx5eHU1eq9Eky1Y
Htx7+EHVPNgu2TIepb9fFVculLAvz0PF37Hdg9K28Gp8/XKP0wIU/6FdjVKz
gQvf2NgTti6CZ6nC9MH3dP7Uq6BTpbEILmebyiz3W8L4monPhtkiOCvfWW+o
tQCaxq0a39BFKH9UUxA4Yg4mj/njDDoXISMstZ1/hxmIXRTbMv9oCVgprTFZ
FcZgm6xruvPDEvQr7t3m4mwMsbnOl9x/LgHx8nMq/5wRMAynd9ZuLoER4t1/
R8EIRg7JZmbRlgFfMJ8teWgIcv76TR3nl+G21mNjVcwQXGKOsQjGL4NCLsH+
p9sA6tHzE1fKl8HeQO/NsrwBfNilvNNRbgWuUQMwrq/7YdrEzOWO3gpYGuXI
MZ7ZD8qep25/sV0B5feuvCck9sOjtLdTeyJXwHEHTSDxAg7R7BqFnAMr0PXU
m2YSiwGSsxuEtRW4PFIceWqFCivUIJFgoVXIvZG8VnOSCn6BH873Ga5CDNe5
x96OFHDo3Uf9+HwVPtq3SWPOenA8cNsdm9JV2DJgw7j/ry4EsnN3DzeuQskl
awfnK7qQuKs9XIhhDbSlSDMTuTqQicobXomsgcPU6q1gSx3IP/RSbv+uNUh+
WWWgPrUX6i+c/3LaeQ0+4KSnR/X2Qg8PTZglYA0km/wl2ge0YSrD+ETa9TXY
nXvf/mmCNvB9E+GoLFwDBUPNaI0lLZB02nA8WrMGHOKGZay5WqAyPvhyrncN
lsaTtfed1AIzgfdmMvzrkDA0qz7wVxOcn6enF+1Yh94fU07ueZrgqxM1YU5Z
h4u9x9nsL2rChZqTWL/tOqjvq7r22UgTbrgeunvBZx30z+2czhXRhNQZvR7+
8HXgoKwqyI5pwIsoObWslHWQOVrwW7RcA4pEuSIob9ahXCz9UuoDDfj2aqax
8fM6GG3ctMi6oAEt1N/bfNrX4eOuJ46GRzRgoB4Fbk6vw3l+Cf8gXAP+Hcv+
msy+AXcihVUoShrAvHhXREVqA6JvOcylCWuAQEyIV4XmBlwOUJhJZNUAOUm3
YkezDdjtv11caVkd1HKNOKfcN4ClTXiny7Q64AaqztfOb0BYeU226l91sGoV
ztl6dwMy8PXuJ6Pq4Oqzvpr3fANst+4cLKL/91sbMDcp3YAX5Ogkvxl1uHz3
x8Ouxg0gcn7Ff19Rh1i5wsnA0Q1oSgw0qWLXgPT3D4CbYRPcQ7f99RXTgByT
yLgnIptQmbA1ME9FA/7749u7d9cmMF5ZfPbAUAOq/WzV6ww2oXUqj02JpgG/
GfUiPZ03AS98Nup4RQNGkmSbV85swhrt1nHlTA1YUuDcEX99E+Kv3nRKr9IA
9o/TQQqPNiHfTvPUm1kNELH89e1T4SaYCzzmdpHRBK3AF95jvZvA4z15JyZa
EwzZ75aEL22CgrqkFhuhCcoW+67dYmfA+yJ/jYusaoJuj1yrrBQDntF+6PX4
ZS1AL1M2Tikx4PtK5YtyvmiByTkuhWJNBjydd7Vljk8bHNlmQyzNGPDxlwzL
pLfa0PPz+OP7Dgy4y/y6fhfTXvC6/7tqwJ0BDz6/uWfHkb0QrFK+5dJ5Btyv
IEuFT0QHkm3jPr54zoBrV/Pt/VKoCxug7zSUx4D7/5RO8lPVA+9d/xa2lzHg
qJ+tcz1HDygcjuqZrQy46Rpfd07+Phj4JP0ynZ0RD/6pUus8QQXLnAajP4KM
uIMaR67BNQyKUyMHtsgw4oG8be9qZABizw1L39NhxDscXa+aqOGgqfQuJd6H
EU+12KsxeJ0+L0TcNeuDGHEe+Wbic+9+4GARbOSLYMRDjLujjaj60NEVzBub
xoiX64WVyyzrQ1QSFhVdw4j3Pi8wuRBpCM2btQGXdjHR/f+7OdxhDNjEFf7/
dJnw47MeshsWJpDdrvZm6QATLnDJ86UZMoHQ98kjQa5MuCHvFy2/7IOw/eRR
tzN3mfBTMR7H5q+ZQWDruPnxGSacW7KcMuZnBUJvuBWt3jPjo35DtQudh8Cn
9XHLJ8SMe1/nGz4saQdlm1qRKj+Y8aYXCgOVLnbgZUvr4uxnxuOiL1t+/WMH
/y0WJn0hseDrGUIcNb/twU3flVHvFAv+QHed+qrxMBSenHubHcKCS6inZuwm
OwJH8g0X0Uj6/7GHg9FWjpA/nP/h330WPO+aNWt6jSOw3Gb3e1fJgn9biw5a
RE7wqi23ffs2VpyHFmeh9fAIbDAY3UhUZcUvrfRmiLcdgUPKf7SY9FjxlvBh
znskF1gLZY3vtmbFpeKlRI0jXMBKztk4LYwVvykqR9pGOwr/TjEX8rez4rNO
Sa2/mNzgYEqqe9ggK74u9GrwnqYbPCJ28U9Ms+KjGT83i4+7gbGAo281Oxt+
KsNIRfibG6R9eC1zTYsNvzCSoRQANAAmh9srcWx4WqLkxM5hOv8qHC/fnc6G
dwWUZvOv0PmmV+SC5ws2/FmGlk0CjztE/8h1+/mJDSfhrmP+e9yhLoVb/dkY
G146brlx+pw70A5mnvg9z4Zr86uXKke6w+yqzgM+RnZcwjNn9XKCO4i4n2C5
IMqOf9qU2Dvwzh1cd5a3Whiy43yBKChl0B2mOw9zR1qx4y8cYGJixh0i4iah
2JkdZ43YNde87g5Z81tfygWw40mztlmWQh6gk53feTiUHU8X9+3tlvKAaueD
Arevs+Nfpb99W1f0gAki+NLiQ3b83qW22Y59HhB2ljdX5SU73mUrsZpu6AGk
Hc8G3AvZ8bietj3D5h6Q2aa35R7Bjp/4doD1o50HaMY0WPyoZsc7uIymRV08
4BvFO4KxlR0vVT9+Zt3DAxynNoq0e9nx6aV+rpM+HjD2JPnvyXF2fOVpmRnN
3wNC7VRkniyy41zLBV87Aj2Aj/2zXSsTBy71w0yg54IHPC5xusnNx4GvqXQ2
+IR5gPqp6U/4Fg7ceE9SzoUID/gidX02aDsHrmYfYsEf7QEODZIKObs58KTo
U6eUb3rASGThkR49DvzfB+qX6lsecFHbLE7YiAP/KvlQdPq2B3CP9n4xteHA
PzMo7Um76wHpD84vX3HhwC+o+HdVxXmAqiW/6nsvDjxwaWr5UrwHIIYsj7Gz
HLjyuIx7AR3bFlDuSYdx4CHrfst+dDxwvKnG7iYHnuiDv3tL1w8W82WISeLA
DysuBJ2ln89Rw6BFZHDgnCvjxv/R7addvufz7xUHjvOHyUfT/VPZo/pIqYgD
32+2uaX1hgeU9X1pdC3nwKNkPqu9uuYB1slH2JN+cODj7GJRTPT4+4xn931v
48BH441Vuy97QODKjTMbfRx4qUCyHU7PH9sb6ecakxw4GtknJ0/Pb6pb0W/v
ZQ68+ejp73F+HqAsYMH3iIUTf7zNMjLc2wNKv/TrN/Fz4nW+c3fn3T3AMuRi
CMdWTjwj2U172tkDzna86DmrxomvR8veDTHzAJa7mHA2hRN3aFqZYTHwgJT9
LQc7jTnxtKJUqy16HlCSxVRg7MqJh/+5/uKXPD2fl9tczvhy4pW6hW8fbaX3
06HXbPeDOfE5851Bv/g9IIbBwXnsDic+Fu41+3LBHTZalVkEH3Din2iJWwxG
3eHsm803+15w4hH9RI/tH3dwdn7JeJvgxPW9R5J+f6Lftz1hOe9rOHGWjNB9
tm/dQZ/9kH1XGyduHbRj3vCRO+wsXMvePc2Jf5O7FpIe6g5rvNbWjTJcuC+T
XNgeDXc4M7B9ZUWFC08uWzZIkXaHgf+Wn27T5cJLeo7khHG7Q63X08VAGy78
ypqkSUcvDR6VLzwSjeDCZ1hlhyfp+zMe9HDCpZ8L177w3t050g0Kzc7euzbF
hcc/Wpwqt3ADRTnj/W9XufDQrL2qR0XdgPxzOmlTkBt3KBp3pGS7Qp+iISXT
kBtf6/HJ3ERHIapjLGb4OTfexL9zo7nhCFQa6Cie9ebBHdDWvU2xh0HeYbq3
+hwPPv3f62ezBw9DlHf2g21XePDhzWbGBrbDoH9bjL8lmQfvf6QX/PuKA5S1
Ls3v/cyDX7GkhkX420ORT8nndUle3PoGs9YNk0Pw7K6e280mXjz9ptXSvSUL
YM6cFevr4sWH+B3rHAMswKPwVaPeGC9+0TyOGjtmDjK/xY3GGfhwaikm7tNl
Bg/kVlWsVPnw+3+cC378OAgJ7z+uCN3kwxH53cC76gMwU3mu8HQSH76a8JMk
ZHkArNt3+n3L4MNXCloa3RoNgW/zQW9IER+ue9Vn4HunAcSYhFa19/PhKq9d
Bl4w6MPVP5SUxxg/Llmc4Zy3RIEKssbXcVN+3HGMyjxAogCLidI/ncP8ePyt
n867VPZBdKGwbYM/P35LIOApfkoXYm9P8jI94cenSs43sgppQ+3nAYrlG348
yZc95paRFvCttJ9MK+HH6zLvRz8I1YT4E5Xf1Rv58Uv8v3vvzqlDjXR9RR4j
Cd/6qrlPg28PjOuZtbexk3CbqgmtyVJV4HH4NrPOS8I9ZqOWbI/vAsvYUhlT
cRKu8F9el0CdMvi92KtzRoaE/xRc80m7owR3K/KtUuRJOI8Tt5DTYUWoX8oO
61Mn4Suu+SV1jPIwLbg9hUOXhP8N0m9+078dyLsz3qgCCQ/O+G0iVLcNbI8n
d1w0I+H6+t1e5aWy0NJwVU/Qk4RHl70j2NklYGF8zUbXly5/sUpE4LA4iHCc
93E7Q8KbR6/waJeIgSPml5oTSvf3R+l2vUJhOO80+q4hgoQfKZH8Z2khBPcD
PSsXb5BwnXTT4qElAWh/5bxgkEzCw3KvaaxeJ8HK1xZe3wck/PU7w4YDbXyw
tdd6R9wTEm5yIErU+AsPUNZqKEUvSPjn30UC0m1c4CJqbNfxhoQz/+iTnebn
hMvqFSeZCkn4tGGzQrsfOzyyoEYq/kfCl0/M3ViZY4Uy7+I0S0TCdV8aKp3K
YIHuSI38wG8kvCws0dc4gBkYMt5+T/tBwmNPVipn+jCBzH9KvaiRhCulH6u4
e4MR9rc8Wxr6RcJFtqoxy9YxgMe0NIm3m4RTSgT3euoxQAT3AwWNQfprHSCI
VadtYk/lRcDpLwkvTH094MS3iX3ZH+9wZYaEt06++Rj1cwMbcOHxe75Iwo1f
s7Mf6trAWM5fv1azTsIPvdP6V6m3ie1IZHo4w0zGc379vd87sIkZvb1cKMpF
xmeUeELN/RjgxPelGiqJjNsNSK5Nkxjh+sC5/mMiZJyziPuDfTsjZG9OrtyU
IOOhAY6x/tVMUCXuK5ArR8bZplsa9vQyw6jWoFKrIl3+fajdTSlWyBbujepW
JeOqxT5rdy6xgfd8R/eIJhkvrIi2e7zODgotv/Rm9cj4/pTViaxnnDBU2Jy8
ipNxgdKfzDFnuOF5Uv00izEZj3vsH6rqzguegT/M+CzIuNGdw3+Dg/mhT+ML
o6wTGf/MuUNDl10AnggiF2U3Mq77tO2av4kg0OY+ftA4TsZl/fb65z0Qgu78
gtNGAWTc9NYaB+t5UXiU8K7KKoSMny4Z8Rxj2AKuZ3O2OV0m498zbPMiHohD
h9rT3ydvknEGRg5RL1YpeEDO0Ay6S8add3UOXW6WBueZtLthyXT/ftbc8muX
gd+5CQfin5Dx1XXNlbBmOWjdHZFXVELGU3V8LF7sUoBk/jAeRJBxc6vwpDRH
RbCbuuD1/SsZ17+xPfTNLSVoehsg2dFAt2cSOjPIqQL1u9xvMo6R8YcXCr/u
zd8Dd3mPDnBNk/HOD6hKzEsNLCccQWiBjBfMMvQXSatD7WvreXkmAfzT4i7P
Nfp+Wr0TdzcXF8DnirzajhLa8EVJWveeqQCeJMpqZppFhUjOrUmPrQXwfX1V
03LxGOiPiky9dBDAT1VtsR8OAyjP5nte6iGAO42eWLqUh0OZwgap76IA/oh9
wLLyuT4U7+gcUckRwD2XH9QdqTKCU0+rzepyBXCBDvYrFBNjkJUtfutfJIA3
CBfazVUZQ4xEYmB+uQD+o73Cp/KHCbgIHmTQ+SWAc6vFPtHvNAVGxveiBqyC
+EqA2tY9W63AtCPWyMlNEJf7917u6N9DsOF08eWKpyB+fFDicrKaHRS0efGk
+wri39XffigPsQOJJv3GriBB3OcvU/gQsz1MfV866hkriMd6U84viDtA0gfP
IP8SQVxFfvxQF+4InQmUZ9cEhXCKIH9yu40LRMh9L3+8RQgvTfp3ITTJBRTz
7bs/SgvhzpeOGEW3ukBgg5/47E4hnOnf5lPkeBS4SE/iXA2F8LbvKwIu9q6Q
m7Hr7QVTIfyQvXNCVYIrOOz+rybJWgj3jQpSCP3pCk8sm9hqXITwRF+zzWwj
N9C5zXp5b5AQrsQsH90mTIMuiYQ020tCeEM+qgxUo0HUa6ni01eFcIPYxadZ
5jT4WbN37ultIVx/e7Ra+VUanODy9SFlCeF9gzG2mUM04ElbiN75WgiX8VT4
W7hBg3ylyGdG+UI42q4+YCniDusm6d2hZUL4UvyrEQFDd0i6Xmc/2iqE+8VI
3c6/7w56okfOsXQK4Qea6w60vXGHnqzhOOl+IbxHhko+X07nJ98YfthPCeEK
3ttbFYfdod7+9uiZeSG8KrDfTXvZHYIHt7DHrgrhcY1Ckh+5PKCCRUO/gl0Y
txfnzN+h4gHeSYRbJ68wvlWEg8ZJofPp7eaXlwSF8SZ14Uk3Ol9zMjherCoj
jBeuPC5xp/O9jcaZloPywniAZawwd7AHPPMIm/NUEcb/Sobd2RbpAdNX76k+
0BHGlTN+XXj0gM7vyNvNizBhXIbpp91mlgdQnuT6NBgK4xdjGKV+5NH56B7q
9XFTYdxBwkKWpdQDrqPvz9ht6P64CBZmfaXzW2uHCrnDwjhX/gGtgjoPaOzu
66YeFcbHc/15ldo8QGpzVTzQRxjf2y2cbDlE5/d3bujc9RfG920yGK2Pe4Cv
lLDDqyBhvEOm0Vpwjr6fvH1y7uslYdyS/ZFl3JIHvKeqxvdcFcYvMB3oO7fu
Ac61/71dvS6MX1s+X/yJ8RgwHDX+IXJHGD/aXHH9NOsxyBpvGlVLEsZPGlwn
RXIcA/NQGrtFGl1/kEtyg+sYDL/sUmF4LIybf/E58pnnGES0udgWPBfG/3vh
XcLIdwwkWf+EnMgRxndHvJYroeNidaeHW/KEccfz7jGjdHyI1lbxo0gYl3u+
728CHU/eth+5UiqM/wgIMX7Pewxufmzi1agQxk9H/M62pp+/fdRGY6hSGH+q
/VbmON0+IVLveL9WGPcvq6qcZT8GzoaWYeZNwvi7z1fLllmOwXzAj6ebv/7v
z3uVi/T44jJMv+d3CeOv7Sv2B9Lj31lbNXl8QBg3fBmlOULPz7cVI6EtY8L0
+2Fv0ErPn4fiV90fU8J4cRdrITbpAev2Bm5X5oXx5xN/mmRH6PtCZHmU+qow
fqTz9uKVXvq+lwevBhlE8MJM6iWndg/42fXpZyqbCK5bda7ibSO9PjyUeTMe
EXx6bItOeLUHsOr9J75JFsFHawMt68rp+5yXDp4vKoKbsEhduV/sAa0VmrfE
tongPqO43stnHhAwnZ9boyiCZwgc7pi87wE8UmqtYaoieNHGQGXBHQ/Qv7BL
dlBXBP9S1r38id6vb3fLf8izFsEZPEZ+DOEecPDosw5PBxFcfLT0lq46fR+L
kWMScxHB3TTLTMjbPEB8SMoizEsEf5fftvUQM70/00X7TcNEcEaP2L26Ze4g
V53MsREpgosoXKj6keMOZYuCqnk3RfBPwpTP46nu8M+WdEE0WQRX7JpVbA2g
7/OcnPwDOSK4XUbexdNS7rCqfV3zXp4IfsNXdzaCwx1SPFmdTT+I4DWS9X92
zdLgB8H4PLdCBL8Vy7Zu8oUGOsErepd/i+ByTtxRxcdoQO7/e0KEXRS3WtTN
dpV1A9OWsZ+veURx3oY9BUljrhBVOapjICCKV7ZdHVAscIWlnGGuM5KieELF
f4kh+q7QFdj/9ruGKN41rz7O5HwUXrP9WQilieLlM88i4v2PgIlydXR/iSg+
3ZCzPmN2GCIkvk9dIETxXfaKhRrsh6GUr8qR9FUUl7wlaQMVDrB77qsytV4U
H3tauFqx1wFESsvrUoZE8UBJUl2/jD30W5SImAqK4Sv6lwJ+TtpCWEB2Vu4p
MZzSFWonp2ABL4OMqtFZMTw4t+brWoI5NF8YmKg/L4a7/+FxCtg0A+UIGa2Z
KDF8cL1i06LdFFoSUj+rPRTDj4dkvGxNNQGVwhs9+bViOI1orWfbbwiHi+VZ
PjeJ4YWsoXs//2cAEaVfFJp+i+FT3ULG2VoG8OsLg//coBjuKFHaxLtbHyJb
zq//r+Iyj4fq/eJ4QnwrS2SZwYzZs2+F0D0HLbakLCHbjBZKKiQRkYoIRSSV
FoUWkSRUSpEURUl2shWREIroN78/7+v13LN8znnufX/05uVRUvP5IXUdhNYp
H/JDTRIyLiW7mU4YgvDsIqJqJQmP7ruZvknaELT/3eB+MiKh5TJB1Rx9Azgp
8iV3cj0Jc2tuF/jGrAIdeRcDfU8S3n98RL5oiy64KU67rt9BQg+Gvv7JRB04
qZwa4bSHhNHHcmoXv9OG9hUNVcGHSCg19W7rowJNiF1t6fAoiYSP8x7drtBX
gQdrvh6qTiWhlw5lmDTMgU7TExc/XyRh4u2UgvhbbNCzquiZziGh/5EdaUvX
MMHD1nOR6D0SzszBZzNpBsRumVORLyKhzv57n7vHaNDpuvqA4XMStjKeKK4+
S4X/PD+fs3hFQvqKNvuyKCVY6X2wxLmWhG/+/MpIi1aAuD33/4U08+uX65jt
eiwHD/dtYpzqJKGeeCwrblwGugNH1l/o48ePEQv7z3g5rDqiklj6k4SSCVaR
kwLLwIlSWsqdImEp1ez3LT0JCH5u0f/fXxJ6J9zN40QvhWIhHxNXETJ+uP9U
YDJKBJqyp3ctFCPjgcl++XgdYZiyiEm5LUXG7tnRVj8BQdBPyB6aUSJje5d1
I0l4nnDS0pfNYpBReK2yrIjPDBHcUGVqrUJGwweRU35Lp4m0QMe9E5pkdClL
bQ4dnyAeyfSnX1xJxnPG+jFu5DGi+VFQpbkRGe8Kzm8PEh0hfrsI/fwOZNRt
Xd223+sbIf83ReHcOjLapqW4/DTpIwwzGRtMrMko99/vkxqZ3YQzPgjos+PH
u8yMfyTaRoT0mGWediKjcdeIp23XJyL9+IealW5kVGTt1vB93kCUsnmT7Vwy
7lxo+OeEcx3R+npM+cQuMo5OWwdLrq8hZnZH2WjsJeOakOwDeZbVBFlsWcin
ADJaBLRah3lXE0b5V7PCQ8j4jPOUGZZSQ7hu1n7PiiCjh9H6tjMtdUToxLOZ
umh+PskTMRXkD0RG6iZ28CkyZu/OORtu30Q8NujaTEkiI3I7rr1IayPaW/zD
X50jY45jDpk53k38DZvP9c8g44z9yoy2y32EIiWxUfYqGb/+q5t1ePeNMHmu
tODZTf58TAPZTtEjhBsvT23XHTJWrYvrsvUYI44IrdkqcZ+MahZSaWMmv4hL
2bXHHhWT8Yl9tc0e92niqYXbPc8nZDQxPRVx5tkM0Tn0vUXkBRmXJxwT0/We
J+ZPhwkXVJPx5OWO6+JMASAaMtwWfCRjyYDcwtDdwuARqBqb20zGU7x29spy
EYiQKXtg10nG1z3vBxR0F0O5S8via4NklJa7fHrwsAR0zvroW46SkTiV3/GC
vQzmL//mjv0iI9X6nJjHVSmAHrlS0wUKeNncMTD3hQx4Hc/pGxRWwK7h6C9q
e+Qgkm0gmbxEAffbYBuTQYLnu5129cgq4N8fA7GyFYqAE+dkojUU8FfO93fL
XOjglco0VdNTQIGYIfkXvgyINCjy+2iogI2kJYcqophQEfbxJWOtAgYuS2vb
V80GMyGpgEpXBVwYaKbxKkcNHErQecBLAWcE246pi2nADr99hOguBdwZKWUW
H8r/PjTWLrYJVED134ve+xZrQ92NmKyP8QooERd/Zl+THjivm2vseaKAu2+e
lOirMILdf9QeC71UwB+xzpZb7hlDWJ7rNXaNApIZha59l00gU6Zk7+5PCrhH
28BE/yQBvf0Bi8ZHFPAlpbF+yMQU/E9+MxCgKmJSSELfhn3rINJIjsJgKWLT
p0r2u5l1cPbHOqF1aoq4YGabj1fMeihyyqqPNVBEpknxg+NZG+AP28NX0k4R
u+tofm8HLPn/p48Z1ChF1H8Y3kE+awsZos/m1vQqIu/7wn8H5R3gmmvX9+lv
ilh7x39ZlpcD5N7913L/hyKuXpkH5bkO8NAOi1kziiiR9LLynqEj1KdX+Ist
U0J25eY0ka1OIKxS2dVOKKGThspl+ThnWBrWV5e2Vgl5s6di1793Bqk6oSd2
Vko4QxL6SV/uAsoH1qVXOirhhPHbqs+XXMCo9JXdXT8lFBmWzH51yxX2W9ZU
hGUoodSH1qyge25w6OJg/qqrSmgrbNX/atgNIkb+yxy9qYTCP8YTTqu6Q/xZ
q1Dv+0oY4udpuv2GO2S3vNW1fq2EGi3e+gNnPCBPbVhZ+J0S1p87ERX0xgOK
wpdKPPuohAkCZr7bBD2hgrbxu26XEl6x+WbPDvSEdt93WeQpJdTu3/xOneUF
vY9/nG2cVcJ7a3bXqIIXDIlJRCYKULAjwb7ltbMXTN/f5LZQjIKXB86Gd8V5
gdRM/fIhBgXj9x6f3jTkBfI2YwtvqFAw1rEuhSPABWrmsjF3LQqqO0l7n5Pj
grrZlroGIwpeceClrzDnwoa4jydKN1MwLjzrJimVC8NXgx45baXg2s6ADvlc
LiQ/khmccKPweWfaL7eMC+19W200fSiozFVND+rkwrHZ3+Fv91LwW1/quvxR
LnCkMvJ9AinIyd/oH7yABwHQLpUVQUGumtGFbGUeyDmFr8XjFAy5Ndkpps2D
J36U4I5TFNw1R+fMEzwQyfBqkUul4IYQmdPB23hw6VffldN3KMicGCu4/3/+
W3KyQeU+Bc2SdAesM3jwlcYRrC6moP2nCJ7vTR7obvLdKfCCgpLnn9arlfHg
847F6ZnVFDyysS3r/UseHDlyp8a4joKaF3dH/qrlQfWtEfXgZgpalJp6P+vg
gd/zRA/pTgqarN4btb2fB1Kftc4U9FIwemVncyzffzwaqa/YOEhBavPHRep8
fnYTCpgY+kHBxYLR+Rv/8GChgjQr9hcFq1YrRIzM8yBHp8iJNUPBntVvmUv4
vG5j4Rj74h8FfdWr3LL5fmPcY6rUU5jK9wtmA+V8/j9/8Pz3v4upuFYvJtZB
0htMThsqZUhSMVKnf9kuaW/oud5iayBLxaSi8q1TMt4QUxoa2ajAP18Sq79Q
3hvU6xUKD9CoaNlZezaO5A0fBp70inOoODCt6pBE9oZDc+4yd9WpKK3puk9S
wRsUl/9bb6lLxcvVKu1i/OcXqldDBgyoeCghKiOGf36Xqent6DVUNK/j3g/n
x1vq3NOmbE7Fa396NH/KeUOhf7RYuQUVFw2uXNHFr2frCSZss6Wia+HlUit+
vX8vVu3/bU9F5oqQRXr8fq4X7rye6kLFkjGd1en8fjfUiDTqelJx1swyOpSv
x3BXrnD9diq+0bVSahX0huQpS4O9u6mYm/92/SO+ngZi330W76dimbTfeim+
3u2M0xk5B6l4cGud7/dxHhwz0qhdG0bF/N4zwub8eXE2v5v7EklFmqD9QRJ/
ngERklzF01TMSFvKW/uJv4+p95NLz1JxYeWvkgv8fXhyZ0ul03kqPjS6f34f
f19EWs5xzl6n4qfz5sOZ+Ty4O7rKRTOXiqQPswF/+H5ly6LPcW/zqJhuRWQ1
8f3KJT3SD+FSfj3Pcv0UjvH30c2lVfEZFZdoHcjZG8SDmuMXXulVUXHEkx6u
tZMHU59IV7gNfP1FWy8LW/DALoRs93SQitkrJjXlhHkwcNXVpHGUisUVVaEC
E1wIr8lY8X2Sr/dcVYp3NxccExIilwooY66u90hKKf8+doq5GIkpY8yKCNfX
O7hQN67xfp2kMrqWq/xI2cQFeRHbdZullVHwl9mtL4ZcyNdK1PEhKeNurQUe
/y3m3+9I8cVpLGUMEvgx+iDbC/QZEo/H1ijjJvPdO5+lekKUgZbOHCqjiYTm
fZltnlBrvSlHdC0/vken+U2qJ3gHJaVQrZRRpH2Fx9FsDzhTJeG30UkZT5ss
bYm/4w5DuySVbvkr41PGpuuJadsg8+6yo15XlPF5Dbs9XHwr9CWp/jG4royU
D7IkymsnUA00D5S4qYznyg7uiotyguLVB3eV31bGlrmh+qYJR3j3qnmTYrEy
Fuasjrvb5ABz3VeUm2uVsdH3zHB5+hZwk9F8sWlGGYULlu93d7CB67/Xm3Dm
lLH0sRa7v8YavrV5Fs//U8Zlhuf0F6A1BF0/eztPmIYt4VcbxDWtIF5rMnnJ
Mhom2W8d8pKygDLLJ97VHBoK9Xfcs124FhZofOrIVKVh6u6RmZjj5rBe8sfW
YA0ahvsfjq0RMYcPTVQblh4NTS839EcuM4Mh7+iV0QQNdfy+l4frIpAirITB
kZ/PRKWy0ms1OA8Vutk703Dnx0tjb0INIc1JoWjXNhq+jGz31Eo3AGmtYd4Z
Lg1HAifiN3asArHuhOdf9tLQwNNkm1+yLtjYTMlN7aehpq6w5cRrHYgr8di3
OIiGGZf80jcI6oDIWS2KXigNT2envpAV0QIBs4aw4ydpuMsjUj1vlwrgvdUf
00/RcFyOEmW2fAVEkK+r5p2m4fITG511atgwOx7Q8imZhpyX3V/22zDByLNN
eyiVhrLbn3UOkRkQ8tY8dj6dhsS3Qz8lx2kwmbXcgHOFhoeFc45tO0iFlZLh
icbXaRhsG34+2VkJAo7092+6ScPEee580UYFGHUoPhdyh4atRoShmb8caFZQ
hk/f4+v9b+nWkQsy4KcRY37tPg1VjfZuE2qWhkFh5/GaRzSU/xB5fjBeElYE
PLfsLKNhqPpahQ5BcdjZueLa+FMakrI3VF2QWQI3rM7+XlRBw85WwabVG0Wh
t/jPJoVKGi4euxz1/bYw0Bm8HK1qvj5uvsdbNQXBK+nNvPkbGi6oWaas3bIA
OnZdzPOrp2GW6szOTeZ/CMVGQeGojzTUC5HZTo2cJFzRzy21iYZ7cxbcbFw8
TqTfbXxwq4WG5UUHdTZXjxCf5dcsKW+nYcFFP+MrMt8I2RM3eR+6aLixoP/v
2IJewmFMrGygh4ZBWYWlxtIdRLJ78LLZfv77yyKUWj0/EQ01nT4SgzSsjJvU
j6ivIyT1NzxnDNPwaoQY767LS8L2er6c4SgNm708/FseFROnxeX32YzTkJJ6
J13SM4d4Gxr5ymuSP5+0W85BfmnE4q/flA7+puG3w0fNJr+fJSzsNx88NUvD
4gOTp0MyrxInn5XWXp6nITnAWOSi3H2iSo3OLBSgo9MFzT2xH8sJofS4sFdC
dHxa4JMoWfGaMBOa+NAqQkf/cz2D8RYfiMj921RHF9PxtsUIPd6vhXjW/jJK
UJyOJoIL3ooMdBPzFuotcsvoeHWl4OoND/oJk4fntNWX03E2UmZNkdJ3IpQ2
F4NydIzasvh4aPJPojRhR5cDmY5Ce/++39I3Qax3S2x2VaLj1OPe0DMB00Sj
6qMGL2U6Km0d6Ku0niV4f7re7GTQ8fpF85OF+/4RP6tFK/3YdOyv+Za6ZFQA
ItJ0ngao0DF0IGnO0VoIlu5wLQ5Rp6PdloDHybWLYMXCu7nHdenYIXOsGNfw
/Wx947W4VXSUbTGcdFWXgLVX5jLOGNLR6JpTTTt1GXiabEq4RNCx7KrdQcJ3
OaQFjx8osqLjUEf5K9kGBWCuU9hTtpGOpaebFF81KUGh9Nrtz+3oqLtg14MH
I1SoK0h1qnWio6++1wEuhw5C3w2N+3h07Pnw0r53mA3JpdyVQzvo+C87PPyF
7gpQjo3T+OlDx8TMEc+7kSpgwmqn/vWnI51z1c1mpToEeh4VWh5Gx4F/pxaq
/dWGBZq5c6QIOqpbX7slXa4DiX/rp6hRdGyzu+GbE60Lty/QB9Vi6LhhKvFC
Jmkl9HysqjNPoeOM5t85730GYGex9HzgHToWjq/Rcy0moFN21ZnD9+j4eHuJ
euFdAL9+91NH79PRUvO77vctCDHH8sPiH9HxbpJxCt3OFMqfbPHKeknHvFe7
S+ZdzEFD54LKxzY6GhRNftO5sQGK35Wxb3bSkapJ2sldYQGEXzvj0Bc6ehx5
UeSQZwG2OVSKwlc6/n452+Bbagn7lbKlvMfpuHFEVy+qxRqK/nswOy7KwIdD
Ih/2k+zApKe2TkqfgT15HVZxcQ5QefTHmz5DBobo2e873+AAG5UkXxcbMxBY
ZxtPyzuCh7P9C1dTBkoH/JpQznaEyHctxddtGGh36ffXY8+coLJs4IquNwOb
ihdFNH91BpuUBQFbzjAwOu3dje5fblBXesCGm8LA9MTxwnp9d7Dt7mHvT2Ng
26uafQoh7mCnUdWWcImB1TsUbQt+u4ND9al1NbkMFH+cFLxjzAM+jcxQm+8w
0LB3c3yJhic4LfebGbjHQIf3nBXrfT3BmWubL/SQgZ9lLWsFOj3BfVaKhBUM
fDk/klfj4QWdtOMTtpUM1AqdDLt12Au8LCbr3KsZqCdIE5c/5wW81M/HwuoY
qKTZ/jKj2gt2al0aLm5hYOjx379FVbjw1VGsuqqdgflLDI10kAs+RyKuNXbx
+0XPxDYnLuyu8XIa72fgN5WSOwXHuODvzXquMc6Pb9ahod/IhdFTaRkmkwzc
V9ViavGVC/sLRA5a/2bgvLRoWcMfLgTMDar4zjMwc1Kfvl6JBxOMbUIhAky8
wvtRp6nJgyCr2s6TQkxU8NntGMf3A8Hn76XcWMzEqF3dDanuPJh+SvV/IMbE
ua1P3pj78SCk74zFC0kmSlqZ5niF8iBUJ3CuS5aJMftzQnrP8WB2a9/nHyQm
hm26/HjDNT7/RzgWzikysc8sKkIujwdH3xrsUmAwUW3eJnbqBQ8WjOeaqrKZ
KN1h4CtUx+dJebLiahUmXvyiMR/axANBiJ/aoM7EA7aWd126eHB8x996Jy0m
kh1ce6585YHw6b13dugy0cflp/zGUR6cLOw8EbSKidNZvA9eU//nyU1e0YZM
XMBtzmj9y4PYf8+Nko2Z6C5mJ1q20Bv+Y+vKXCOYmGaSXTYv4g1xNlmj+aZM
9Cu/uC2Xz8tLApe/KV/LxAB6W2Yxn6dPXzhxo24DE09cmDNVWe4NYs+nItqt
mHhrZdLSBXw+TxzY5fJ9I1/PKKl6Iz6/S4i16M3YMVE1StCnhc/3Z/SsxP9z
YKLpwtbSNj7/L1UpGu51YuJDKb3XoOgNsRTK23IXJnZEL01Q4D8LLY+9dcGN
ie2WOxbv458/+t94TJAnEz+bNVoa8ePNzG/buYnH7+dejFs4348E/6paq7qD
iSsN124zlOX7nUEthrAPE/ec9965h+8P/LsuCHTvZuL75x9uyvL7GWoU7C7b
y8QbeRKWRvx+d77ZW566n4lri9kxTXw9ep59vrQ/kK9fVH7md75e7g9Nw6yD
+flO1Hw6PMeD5tt3XNiHmSjOlA+NmuaBw1UZQ4EjTNxtX969cIwHNvGDv4qj
+PVazvsH9fDgdaT9x7PHmXiQqbVzRysP1gY/ve8Xw++P1Vre0MADY+5Zf3oC
E59pmp6gPONBsdOszVwSEzdE58/9K+Lzvc0OteZkJp5/MjLscZsHqgarvyWk
M9El4lDq+RQeZKtnvfK5yMRtHddTAmJ4QKeL3TTP5Ocrsk6u4+8rSewL908W
f54Z8b6LvHgg2hvbtj2fiY9IbZPpTP5+NY+XQiETf9+oMj61nL+f79zSyQ+Z
mJtEGfwnyL8PJdqO9WVM3Nlnqn38CxcGEpvfGb9iYm3DQLfgeS7wjpvlydYw
cX++YJZZNBc6D9+NH3vLxLsPr/RJ7OPCp+2RFjkNTDRqmfBzXceFSqMVL6Q6
mDixxfdi/bAXoHby1ZEuJl42k9e/8ckLnrD+RrzuYeJYzPW/EuVe8ECy3jji
GxObRUwdHiZ4wfWBQw8HJ5jI7SK7uq/wgqPJ1bnPF7OwwbP0xtt0D7AaGluR
IMZC1ieY+enpAbJmirdcJFmIxwv6w9gecHds/61xGRa+Vvrd+O6+OzTbkW8z
aSzMz9bUrqhwA22JvXdiDViof6pzrKDGFbrjpe7ZbWchR+uD0/uzTnCn10RT
aRcLw2bMhmk2ThBsvOveoC8L7ZIaGiwWOcHS74/vHdvHwkRWwAl6qCMYWu3I
LwplIZd2sNLfywHOiJYUyJ9l4a11fgklqlvA9IT7g+6nLFxl/Gez8DVrENr5
WXLoOT/+innPz2LW8Hr9Zv+JlyxcPf7oinuYFdiJrlNZ9IaFN1sK0+44W4JH
vPoVtSYWvqTkN9kobYCws7NxwT9YaJj9W/NAkxkQAQe/HR1jYduYK+nJFjNY
aD+67tQvFsZ3ictb1JtC3PLeBZdmWDgt1Elb+x4h/fyb4IpFbOz/P/c8XgMP
L1/gLaWyUefFKwGhk/oQEiH9XIbOxvenA8ck7q0CE88EJSqLjWpdevFJLSuh
UjmqWUeNjfSxU/JUYz34kOVju9WAjbMPiaRvKtqQdrznjpcRG7dqXT71u0MT
XHa4/bd7DRtZJUu76/dpQDfbrvKIORsDLYHx87YqjN4yMLq+iY2nzEKW2EWx
oDDu/vk7W9iYJxK6yteaCcF71CaLHNmYrxTe36HEgHl1akH1Nja+YSlvZbUr
wwuxC2INHmy+3wtbtPoMFU78kNrTymVj+CxJcv9hJVhasIg9souN7wrok2si
SVB/JjJ6ajcblzi++LE8Uw5SDsx0/9vLRkE280NRnQyQ9X5clApiI0j6W7/k
SUGntM8fhUNsvOtPFfV9LQnXf31xYoWy8Rt561h8pDioFH9aZhjJr1803lX8
nSh822ERKBbNxq/0a+lk50WQLfO4secEG48OcCzCFwrB9ioN/ZJYNh5Zoaa/
tU4A6Aevnk+IZ+PopNL7xAP/iG6m9B9eIhtnch5pNp2aJa40nnA1PMvGlIIN
ux/3ThOKK/co9aaxMYrrPrLCfYxo7e2IKLnAxhG7jlrSzDCRnmLXnXCJjf6W
i/VOl38lnMxfmnpfYePNO50p4yK9hMzEqizD62x8atduT8nrIBqv5wqJ32Tj
a1XT56sdm4jkLQo7e3PYeFBq+FKmaD1htzCxuuQ2P9+t6narpCpCvHCBSmIe
G2n+PgwvqzKilhsY513A11v2p9fpjXeIuGUD3w0fsDF4rFF4oOEcYVHhvFG8
mI1/961qJUX4EyIH3t7rLeHPLytn/d+7fsQrZUKy9DGb79+abCIY54jj9QUH
EsvZmHk8NdH4yW3CLJLx0buCjTaP54Ly+kqJBdppK1dXsvE/KTXH0Y1VRHmX
aJp4NRsfZKO1d8V74khS2HRvDRvnHPP6JdhNhBH8cC6tZeOhWymby4I7iD8/
vMoS37NxR9taKdZgD1GS+VFh+wc2msT1/WFe+koE264PX/2Jr598ZCu5cZhY
OV/SKd7Mxg+87fc9LMaI8Tw17Gtl49XpnL8dPr+IAvfMa6UdbNQsP+zl+Xaa
8BdbJpjUzcZijWbbB/tmie9+U1WrB9jYIT5qFlUuALcVfTkSg2w8Htfv9Gpc
EHxq22L7vrOxPv5YcvSGRdCnVmGdNMbGvcEyZV82L4HrbXp523+xMdXycqOx
iDhw47PFjabZ2GcyaIz+ktA5FN/Q95eNzdocneWB0vD5ltNWI1EObpohHU41
JEOaS02JxBIO/jt3ZjBRUhEc/jMh94tx8FWjvdmraSWo96F1JElzMGIDHqj4
owxvOMO8fgoHkzWyk0/ZsiD2s0dlGY2DL72uRv88yIb1MQ2sM0wOMhmxc0dv
cODlQPE3I1UOPhU49OSTrCo8uRnlf2YVB++VFisH2mqB3uY09TJDDtoFpVw2
3KMNt//eHuo15qChm+bFLXo6cMG+caeBGQfncv7wrr7XhWABjmenLQfdAvWL
pQz0Qdu9dpO6DwdrqZm9Ew/WQI7oFzGnPRwMff8xN6uQAErR5Nuj/hyEriyP
oCIAsSVUi49BHJw+EzKa3o0wVHIAQ6M4qPQ03PLsvBlkLZfTeZ3Bwc/KsZl6
hzYA+bna6NhlDuKNjlGjJRaQvAfzFK5xsKA3P9zoqgVEvvBV2ZfDwe6ewrA/
tZbgtv8JTbaIg/VfDD46atuAbC1XansdB4vDZfxvxdlBwqHg+oR6Do6MeVj8
bbEDIUZ84qOPHHx+Q7UwWGUzTBwuWryklYPsVU2Bta83Qz1HRLBwgIOCEyfm
eaL2sOGjQkXbIAcr7hwudXG2h/II7aPCIxwkda7ZZpNrD3mfXGadJzgYWd8R
JGHhAMwo/9JjUxw8PJX4r/G8A1xSjz509w8HVxSEno/86gDSzedXNf3loMKm
JzVLDRwhLvruxL9/HPRuPMcKOukI/wOYqrvD
            "]]}, Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[{
           GrayLevel[0], 
           Thickness[0.005], 
           Opacity[1.], 
           Dashing[{Small, Small}], 
           LineBox[CompressedData["
1:eJwUV3c81t8Xt/d47F1GhJCV1fN8zjWSnayQ+TxGQyUrlSSUaKCQUCGrqG+J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            "]]}, Annotation[#, "Charting`Private`Tag#3"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwUV3c8le8btvc4zrFDRikyCgk57/1kR9lklHHIJiUaX5VCSopUEqKMUqFI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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.8, 0.3, 1]], 
               Line[CompressedData["
1:eJwUV3c8lf8Xt/e41052ZSVlhu59zhNCNiEkLimjImU0JCGVVHaSUiopDSvx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                "]]}, "Charting`Private`Tag#2"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[0.005], 
                Dashing[{Small, Small}]], 
               Line[CompressedData["
1:eJwUV3c81t8Xt/d47F1GhJCV1fN8zjWSnayQ+TxGQyUrlSSUaKCQUCGrqG+J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                "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-6, 12}, {0., 0.0027605552954513223`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {
               Directive[
                GrayLevel[0], 12]}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[0.005], 
                Dashing[{Small, Small}]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0.8, 0.3, 1]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-6, 12}, {0., 0.0027605552954513223`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {
              Directive[
               GrayLevel[0], 12]}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Thickness[0.005], 
               Dashing[{Small, Small}]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.8, 0.3, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwUV3c8le8btvc4zrFDRikyCgk57/1kR9lklHHIJiUaX5VCSopUEqKMUqFI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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.8, 0.3, 1]], 
           Line[CompressedData["
1:eJwUV3c8lf8Xt/e41052ZSVlhu59zhNCNiEkLimjImU0JCGVVHaSUiopDSvx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            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            GrayLevel[0], 
            Thickness[0.005], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwUV3c81t8Xt/d47F1GhJCV1fN8zjWSnayQ+TxGQyUrlSSUaKCQUCGrqG+J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            "]]}, "Charting`Private`Tag#3"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-6, 12}, {0., 0.0027605552954513223`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {
           Directive[
            GrayLevel[0], 12]}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            GrayLevel[0], 
            Thickness[0.005], 
            Dashing[{Small, Small}]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0.8, 0.3, 1]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox[
        StyleBox["\"l\"", Italic, 12, StripOnInput -> False], HoldForm], 
       TraditionalForm], 
      FormBox[
       TagBox[
        StyleBox["\"|\[Psi]|\.b2\"", 12, StripOnInput -> False], HoldForm], 
       TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction -> Identity, 
    Epilog -> InsetBox[
      FormBox[
       StyleBox["\"J=1/2 multiplet\"", 12, 
        GrayLevel[0], StripOnInput -> False], TraditionalForm], {-4.1, 
      0.0015}], Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, LabelStyle -> Directive[
      GrayLevel[0], 12], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, 
    PlotRange -> {{-6, 12}, {0., 0.0027605552954513223`}}, PlotRangeClipping -> 
    True, PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {{}, {}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*StyleBox[\\\"H\\\",FontWeight->\\\"Plain\\\"]\\)\"", 
       "\"\[Chi]\"", 
       "\"\\!\\(\\*StyleBox[SubscriptBox[\\\"K\\\", RowBox[{\\\"2\\\", \
\\\"i\\\", \\\" \\\", \\\"s\\\"}]],FontWeight->\\\"Plain\\\"]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0.3, 1]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.8, 0.3, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.045], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.045], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[
           GrayLevel[0], 12], FontFamily -> "Arial"}, Background -> Automatic,
          StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0.8, 0.3, 1]|>, 
                "RGBColorSwatchTemplate"], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "12"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9545064294226456`*^9, 3.9545074462128525`*^9},
 CellLabel->
  "Out[888]=",ExpressionUUID->"55253218-429a-1a46-abdf-7b3d18c168c1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Correlation functions (initialize definitions)", "Section",
 CellChangeTimes->{{3.954345527068157*^9, 3.954345529585558*^9}, {
  3.9545073302838173`*^9, 
  3.954507336155569*^9}},ExpressionUUID->"9f8ef739-fa38-3249-8c7b-\
3c87bb4299f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"derivativerules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "2", "]"}], "[", "h1", "]"}], "[", "l", 
       "]"}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"-", "l"}]}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"ss1", "^", "2"}], " ", 
         RowBox[{"h1", "[", "l", "]"}]}]}], ")"}]}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "2", "]"}], "[", "h2", "]"}], "[", "l", 
       "]"}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"-", "l"}]}], " ", 
         RowBox[{"h2", "[", "l", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"ss2", "^", "2"}], " ", 
         RowBox[{"h2", "[", "l", "]"}]}]}], ")"}]}], ",", "\n", 
     RowBox[{
      RowBox[{
       SuperscriptBox["h1", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "l", "]"}], " ", ":>", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"-", "l"}]}], " ", 
           RowBox[{"h1", "[", "l", "]"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"ss1", "^", "2"}], " ", 
           RowBox[{"h1", "[", "l", "]"}]}]}], ")"}], ",", " ", "l"}], "]"}]}],
      ",", "\n", 
     RowBox[{
      RowBox[{
       SuperscriptBox["h1", 
        TagBox[
         RowBox[{"(", "4", ")"}],
         Derivative],
        MultilineFunction->None], "[", "l", "]"}], " ", ":>", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"-", "l"}]}], " ", 
           RowBox[{"h1", "[", "l", "]"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"ss1", "^", "2"}], " ", 
           RowBox[{"h1", "[", "l", "]"}]}]}], ")"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "2"}], "}"}]}], "]"}]}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "h2", "]"}], "[", "l", 
        "]"}], " ", 
       RowBox[{"h1", "[", "l", "]"}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "delta"}], " ", "l"}], ")"}]}]}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "delta"}], " ", "l"}], ")"}]}], "\n", "       ", 
        RowBox[{"h2", "[", "l", "]"}], " ", 
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ss1", "^", "2"}], " ", "-", " ", 
           RowBox[{"ss2", "^", "2"}], " ", "+", " ", 
           RowBox[{"delta", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "delta"}], ")"}]}]}], ")"}]}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "h1", "]"}], "[", "l", 
        "]"}], " ", 
       RowBox[{"h2", "[", "l", "]"}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "delta"}], " ", "l"}], ")"}]}]}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "delta"}], " ", "l"}], ")"}]}], "\n", "       ", 
        RowBox[{"h2", "[", "l", "]"}], " ", 
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ss2", "^", "2"}], " ", "-", " ", 
           RowBox[{"ss1", "^", "2"}], " ", "+", " ", 
           RowBox[{"delta", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "delta"}], ")"}]}]}], ")"}]}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "h2", "]"}], "[", "l", 
        "]"}], " ", 
       RowBox[{"h1", "[", "\n", "      ", "l", "]"}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "delta"}], ")"}], " ", "l"}], 
          ")"}]}]}]}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "delta"}], ")"}]}], " ", "l"}], 
          ")"}]}], "\n", "       ", 
        RowBox[{"h2", "[", "l", "]"}], " ", 
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ss1", "^", "2"}], " ", "-", " ", 
           RowBox[{"ss2", "^", "2"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"delta", " ", "+", " ", "1"}], ")"}], "^", "2"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"delta", " ", "+", " ", "1"}], ")"}]}], ")"}]}]}], 
       ")"}]}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "h1", "]"}], "[", "l", 
        "]"}], " ", 
       RowBox[{"h2", "[", "\n", "      ", "l", "]"}], " ", 
       RowBox[{"E", "^", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", "delta"}], ")"}], " ", "l"}], 
          ")"}]}]}]}], " ", ":>", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", " ", "+", " ", "delta"}], ")"}]}], " ", "l"}], 
          ")"}]}], "\n", "       ", 
        RowBox[{"h2", "[", "l", "]"}], " ", 
        RowBox[{"h1", "[", "l", "]"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ss2", "^", "2"}], " ", "-", " ", 
           RowBox[{"ss1", "^", "2"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"delta", " ", "+", " ", "1"}], ")"}], "^", "2"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"delta", " ", "+", " ", "1"}], ")"}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"derivativerules", " ", "=", " ", 
    RowBox[{"derivativerules", "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"deltatemp", " ", "=", " ", 
           RowBox[{"iii", "/", "2"}]}], ";", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "1", "]"}], "[", "h1", "]"}], "[", 
               "l", "]"}], " ", 
              RowBox[{"h2", "[", "\n", "          ", "l", "]"}], " ", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "deltatemp"}], " ", "l"}], ")"}]}]}], " ", "->",
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "deltatemp"}], " ", "l"}], ")"}]}], "\n", 
               "           ", 
               RowBox[{"h2", "[", "l", "]"}], " ", 
               RowBox[{"h1", "[", "l", "]"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ss2", "^", "2"}], " ", "-", " ", 
                  RowBox[{"ss1", "^", "2"}], " ", "+", " ", 
                  RowBox[{"deltatemp", "^", "2"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "deltatemp"}], ")"}]}]}], ")"}]}], ",", 
            "\n", "       ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "1", "]"}], "[", "h2", "]"}], "[", 
               "l", "]"}], " ", 
              RowBox[{"h1", "[", "\n", "          ", "l", "]"}], " ", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "deltatemp"}], " ", "l"}], ")"}]}]}], " ", "->",
              " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "deltatemp"}], " ", "l"}], ")"}]}], "\n", 
               "           ", 
               RowBox[{"h2", "[", "l", "]"}], " ", 
               RowBox[{"h1", "[", "l", "]"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ss1", "^", "2"}], " ", "-", " ", 
                  RowBox[{"ss2", "^", "2"}], " ", "+", " ", 
                  RowBox[{"deltatemp", "^", "2"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "deltatemp"}], ")"}]}]}], ")"}]}], ",", 
            "\n", "       ", 
            RowBox[{
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "deltatemp"}], " ", "l"}], ")"}]}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "1", "]"}], "[", "h1", "]"}], "[", 
               "l", "]"}], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Derivative", "[", "1", "]"}], "[", "h2", "]"}], "[", 
               "l", "]"}]}], " ", "->", "\n", "        ", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"deltatemp", " ", "+", " ", "1"}], ")"}]}], " ", 
                 "l"}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", "\n", "           ", 
                RowBox[{
                 RowBox[{"E", "^", "l"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"deltatemp", "^", "2"}], " ", "+", " ", 
                   RowBox[{"ss1", "^", "2"}], " ", "+", " ", 
                   RowBox[{"ss2", "^", "2"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"h1", "[", "l", "]"}], " ", 
              RowBox[{"h2", "[", "l", "]"}]}]}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"iii", ",", "\n", "       ", "20"}], "}"}]}], "]"}], " ", "//",
        " ", "Flatten"}], ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammadelta", "[", 
   RowBox[{"delta_", ",", "ss1_", ",", "ss2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"delta", " ", "+", 
      RowBox[{"I", " ", "ss1"}], "+", 
      RowBox[{"I", " ", "ss2"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"delta", " ", "+", 
      RowBox[{"I", " ", "ss1"}], "-", 
      RowBox[{"I", " ", "ss2"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"delta", " ", "-", 
      RowBox[{"I", " ", "ss1"}], "+", 
      RowBox[{"I", " ", "ss2"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"delta", " ", "-", 
      RowBox[{"I", " ", "ss1"}], "-", 
      RowBox[{"I", " ", "ss2"}]}], "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "delta"}], "]"}]]}]}], "Input",
 CellChangeTimes->{{3.9545066755851536`*^9, 3.9545066985128975`*^9}, {
  3.9545073261479626`*^9, 3.9545073277215767`*^9}},
 CellLabel->
  "In[889]:=",ExpressionUUID->"2733675f-6488-b24b-8863-58e65146c6ee"],

Cell[CellGroupData[{

Cell[TextData[{
 "Check correlation function from paper: ",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"<", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[CapitalPsi]", 
        RowBox[{"E", ",", "J"}]], ")"}], 
      RowBox[{"jz", ",", "jz"}]]}], "|", " ", 
    SuperscriptBox["E", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]"}], " ", "l"}]], "|", 
    RowBox[{
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["\[CapitalPsi]", 
        RowBox[{
         RowBox[{"E", "'"}], ",", "J"}]], ")"}], 
      RowBox[{"jz", ",", "jz"}]], ">"}]}]}]], "Input",
  CellChangeTimes->{{3.9545068879548473`*^9, 3.954506968572361*^9}},
  ExpressionUUID->"f1a533c9-e54e-0a4e-81ad-616c4d4cee5f"]
}], "Subsection",
 CellChangeTimes->{{3.954347759843595*^9, 3.9543477669147463`*^9}, {
  3.9545074612797737`*^9, 
  3.9545074874206944`*^9}},ExpressionUUID->"6cd319a2-105f-4d85-b972-\
d8543bf23428"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"hstatelist", ",", "phistatelist", ",", "chistatelist"}], "}"}], 
    "=", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<allstates\>\""}], 
      ")"}]}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9512482592467155`*^9, 3.9512482633457375`*^9}, 
   3.9513357008096123`*^9},ExpressionUUID->"e63ce0e4-40d1-45c5-ae1a-\
2c45684885a8"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"j", ",", "delta", ",", "J"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiphipaper", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"delta", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"E1", "+", "E2", "+", 
           SuperscriptBox["delta", "2"], "-", 
           RowBox[{"2", "delta", " ", "J"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"E1", "+", "E2", "+", 
           SuperscriptBox["delta", "2"], "+", 
           RowBox[{"2", "delta", " ", "J"}]}], ")"}]}], "-", 
        RowBox[{"2", "E1", " ", "E2"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "delta"}]}], ")"}]}]], ")"}], 
     RowBox[{"gammadelta", "[", 
      RowBox[{"delta", ",", "ss1", ",", "ss2"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ss1", ":>", 
       SqrtBox[
        RowBox[{"E1", "-", 
         SuperscriptBox["J", "2"]}]]}], ",", 
      RowBox[{"ss2", ":>", 
       SqrtBox[
        RowBox[{"E2", "-", 
         SuperscriptBox["J", "2"]}]]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9521700189667764`*^9, 3.9521700280272293`*^9}, {
  3.954357195691084*^9, 3.954357196070236*^9}, {3.954506717541401*^9, 
  3.9545067468598633`*^9}, {3.9545068299175053`*^9, 3.954506844302292*^9}, {
  3.954507495628006*^9, 3.954507496076727*^9}},
 CellLabel->
  "In[892]:=",ExpressionUUID->"c12ee57a-ae0f-4901-a0a3-ad38b5496d1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"samplestate", "=", 
   RowBox[{"phistatelist", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phiwavefunction", "=", 
   RowBox[{"samplestate", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"supermultipletJ", "=", 
   RowBox[{"samplestate", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.954357101860859*^9, 3.954357131197616*^9}, {
   3.954357180494176*^9, 3.9543571807087584`*^9}, {3.9543572390265827`*^9, 
   3.9543572399120073`*^9}, {3.954357427637231*^9, 3.95435745837885*^9}, {
   3.9545064849048786`*^9, 3.9545064880392666`*^9}, {3.9545069816959915`*^9, 
   3.954506984630762*^9}, {3.9545070601499977`*^9, 3.9545070763688755`*^9}, 
   3.9545071126348743`*^9},
 CellLabel->
  "In[894]:=",ExpressionUUID->"272b2e34-8d18-48d2-a2ee-087c479df323"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "get", " ", "the", " ", "inner", " ", "product", " ", "and", " ", 
    "simplify"}], ","}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.954357459972374*^9, 3.954357473291863*^9}, {
  3.954507518827944*^9, 
  3.9545075340475445`*^9}},ExpressionUUID->"c18381d8-ea43-4091-b030-\
6d77f119c03e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"innerprodpre", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NCExpandReplaceRepeated", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"conjugatewavefunction2", "[", 
           RowBox[{"phiwavefunction", "/.", 
            RowBox[{"h1", ":>", "h"}]}], "]"}], "**", 
          RowBox[{"(", "phiwavefunction", ")"}]}], " ", 
         SuperscriptBox["E", 
          RowBox[{
           RowBox[{"-", "delta1"}], " ", "l"}]]}], "  ", ",", "rules"}], 
       "]"}], "/.", "vacrules"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b\[Psi]l1", ":>", "0"}], ",", 
       RowBox[{"b\[Psi]l2", ":>", "0"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"innerprodaftersu2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SU2integrate", "[", "innerprodpre", "]"}], "/.", 
     RowBox[{"h", ":>", "h2"}]}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"innerprodaftersu2sim", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"innerprodaftersu2", "//", "Expand"}], ")"}], "/.", 
         "derivativerules"}], "//", "Expand"}], ")"}], "/.", 
      "derivativerules"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["ss1", "2"], ":>", 
        RowBox[{"E1", "-", 
         SuperscriptBox["supermultipletJ", "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox["ss2", "2"], ":>", 
        RowBox[{"E2", "-", 
         SuperscriptBox["supermultipletJ", "2"]}]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"innerprodaftersu2sim", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"innerprodaftersu2sim", "//", "Expand"}], ")"}], "/.", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"m_", " ", "l"}]], " ", 
          RowBox[{"h1", "[", "l", "]"}], " ", 
          RowBox[{"h2", "[", "l", "]"}]}], ":>", 
         RowBox[{"gammadelta", "[", 
          RowBox[{
           RowBox[{"-", "m"}], ",", "ss1", ",", "ss2"}], "]"}]}]}], "//", 
       "FullSimplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ss1", ":>", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"E1", "-", 
          SuperscriptBox["supermultipletJ", "2"]}], "]"}]}], ",", 
       RowBox[{"ss2", ":>", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"E2", "-", 
          SuperscriptBox["supermultipletJ", "2"]}], "]"}]}]}], "}"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"innerprodaftersu2sim", "-", 
   RowBox[{"(", 
    RowBox[{"phiphipaper", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"delta", "->", "delta1"}], ",", 
       RowBox[{"J", "->", "supermultipletJ"}], ",", 
       RowBox[{"j", "->", 
        RowBox[{"supermultipletJ", "-", 
         RowBox[{"1", "/", "2"}]}]}]}], "}"}]}], ")"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"=", " ", 
    RowBox[{"0", " ", "implies", " ", "match"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9545067738018856`*^9, 3.9545068113196487`*^9}, {
  3.9545068670221176`*^9, 3.9545068672094936`*^9}, {3.9545069881929817`*^9, 
  3.9545069904259605`*^9}, {3.954507062668133*^9, 3.9545070809148483`*^9}, {
  3.9545071191409016`*^9, 3.954507130412199*^9}, {3.9545075388715897`*^9, 
  3.954507555677641*^9}},
 CellLabel->
  "In[908]:=",ExpressionUUID->"50d150c5-e7cb-1b4c-bcd5-793e041e75c0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.954506870801222*^9, {3.9545070412107697`*^9, 3.95450708604764*^9}, {
   3.9545071355431976`*^9, 3.9545071478787193`*^9}, {3.954507521246191*^9, 
   3.9545075593983784`*^9}},
 CellLabel->
  "Out[912]=",ExpressionUUID->"0e7ecb00-c81b-574b-b83c-89f77b8b4086"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1128, 684},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"19bcf199-2c68-424c-ad18-917384836b1e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 155, 2, 60, "Chapter",ExpressionUUID->"d5ed5954-30cf-a845-b00a-4b043d3068aa"],
Cell[734, 26, 1314, 32, 76, "Input",ExpressionUUID->"b606c8ef-18f7-2146-b68e-664dce8f5bb0"],
Cell[CellGroupData[{
Cell[2073, 62, 521, 10, 42, "Input",ExpressionUUID->"a0c9f2b1-d65d-1344-ad18-c3e1d9f4b245"],
Cell[2597, 74, 1428, 53, 656, "Print",ExpressionUUID->"125fdff0-0358-af4f-9564-e65c25018f91"],
Cell[4028, 129, 460, 11, 23, "Message",ExpressionUUID->"268626c4-5e33-5940-af12-2fb01f2235a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4525, 145, 227, 4, 39, "Subsubsection",ExpressionUUID->"d4907067-bdd4-e94c-b647-b1fc66db1616"],
Cell[4755, 151, 8283, 231, 453, "Input",ExpressionUUID->"cc888ef4-d44b-5a45-9e36-b8eb44c647e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13075, 387, 232, 4, 59, "Section",ExpressionUUID->"950ef705-c316-4242-86d7-dfb05c5878ad"],
Cell[CellGroupData[{
Cell[13332, 395, 185, 3, 47, "Subsection",ExpressionUUID->"d8b0be65-b6b2-034f-92c2-2f6c422630e1"],
Cell[13520, 400, 5808, 160, 430, "Input",ExpressionUUID->"5bc4c86c-35bb-2c45-9e19-f9d5aea4d758"],
Cell[CellGroupData[{
Cell[19353, 564, 752, 21, 72, "Input",ExpressionUUID->"9a2c0d38-b697-fa4e-b628-abd0fe63d4e2"],
Cell[20108, 587, 282, 5, 28, "Output",ExpressionUUID->"bc9a69c2-6298-4d4e-9e2e-32a112d52e5f"],
Cell[20393, 594, 284, 5, 28, "Output",ExpressionUUID->"38e577bd-de1a-e04b-82b3-504558192006"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20726, 605, 235, 4, 47, "Subsection",ExpressionUUID->"5e04a787-9a28-eb45-8507-bcd9b5f4e9d5"],
Cell[20964, 611, 1267, 27, 76, "Input",ExpressionUUID->"f203422a-5757-e642-aa73-5e8c21eff1b6"],
Cell[22234, 640, 7120, 203, 250, "Input",ExpressionUUID->"4413bccf-06c6-a345-b3e8-251d241dc670"]
}, Closed]],
Cell[CellGroupData[{
Cell[29391, 848, 227, 4, 33, "Subsection",ExpressionUUID->"7f502d36-105f-2f43-9ca8-a1d6cd5d7fca"],
Cell[29621, 854, 318, 6, 25, "Input",ExpressionUUID->"ad507211-e446-c345-ab85-1d3fcb8e02fd"],
Cell[29942, 862, 1311, 40, 111, "Input",ExpressionUUID->"93e550cc-722c-6241-bc9d-2a61a59367fa"],
Cell[31256, 904, 7584, 220, 294, "Input",ExpressionUUID->"ff4efaf7-057a-1e49-9f2f-a18d37cfe834"],
Cell[CellGroupData[{
Cell[38865, 1128, 170, 3, 39, "Subsubsection",ExpressionUUID->"b700fba3-61c5-9848-b8b9-7b54f53f5d02"],
Cell[39038, 1133, 293, 8, 25, "Input",ExpressionUUID->"7fc7c999-ef6e-e240-a3be-cb697fec6c63"],
Cell[CellGroupData[{
Cell[39356, 1145, 7256, 190, 367, "Input",ExpressionUUID->"5780a695-6c30-a741-be74-5a307a73571f"],
Cell[46615, 1337, 202, 4, 28, "Output",ExpressionUUID->"2ad1c102-99fd-9344-ba37-3de7a6197531"],
Cell[46820, 1343, 204, 4, 28, "Output",ExpressionUUID->"94ab0ff9-f2f1-9449-9a13-fbd365d2dc29"],
Cell[47027, 1349, 204, 4, 28, "Output",ExpressionUUID->"f0561fdc-2bdd-8041-9194-1aa7e651b77f"],
Cell[47234, 1355, 202, 4, 28, "Output",ExpressionUUID->"6564ff8f-af1b-bc43-91b0-730c99ccee7c"],
Cell[47439, 1361, 204, 4, 28, "Output",ExpressionUUID->"d7a2efef-6af5-e649-a5e7-7810a5eb5c2e"],
Cell[47646, 1367, 204, 4, 28, "Output",ExpressionUUID->"36feefdc-b473-6446-9da9-dd3ab198854f"],
Cell[47853, 1373, 202, 4, 28, "Output",ExpressionUUID->"7bb6c315-4b32-dd4a-a894-559bc0dfd9ca"],
Cell[48058, 1379, 204, 4, 28, "Output",ExpressionUUID->"fe5b1209-8647-e741-b619-ec169d139fac"],
Cell[48265, 1385, 202, 4, 28, "Output",ExpressionUUID->"72d6d027-396d-3145-bc78-eac7fef52108"],
Cell[48470, 1391, 204, 4, 28, "Output",ExpressionUUID->"dc8034f9-65d6-1842-9689-b0d2e475bc3b"],
Cell[48677, 1397, 204, 4, 28, "Output",ExpressionUUID->"f418c8e8-4fbd-0746-8aa8-cc762936b614"],
Cell[48884, 1403, 202, 4, 28, "Output",ExpressionUUID->"9612782d-8d2b-a740-8a60-7d993a9b36c8"],
Cell[49089, 1409, 204, 4, 28, "Output",ExpressionUUID->"0dd68794-9a00-ce46-ad51-6632f90a6fa9"],
Cell[49296, 1415, 202, 4, 28, "Output",ExpressionUUID->"201c96c7-550b-8f4a-a1ae-88378c75d93a"],
Cell[49501, 1421, 202, 4, 28, "Output",ExpressionUUID->"fece6d60-1a28-fc4c-8af4-fe5b50a6cae8"],
Cell[49706, 1427, 202, 4, 28, "Output",ExpressionUUID->"b56d33c9-d750-6941-b159-42ae425249aa"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49969, 1438, 222, 4, 47, "Subsection",ExpressionUUID->"08a8e466-6360-bb4f-afb0-48d07933f197"],
Cell[50194, 1444, 1406, 39, 57, "Input",ExpressionUUID->"189dc8d4-e603-5a47-b71b-04808357091b"],
Cell[51603, 1485, 683, 15, 42, "Input",ExpressionUUID->"ed65889b-266f-7d4a-8126-727dd996791b"],
Cell[CellGroupData[{
Cell[52311, 1504, 387, 10, 25, "Input",ExpressionUUID->"8fa300d0-6c2b-4240-8ad1-638c0b818abd"],
Cell[52701, 1516, 4229, 125, 96, "Output",ExpressionUUID->"c2311fef-e38b-9d44-bf93-6e691e1d4e0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56967, 1646, 204, 3, 39, "Subsubsection",ExpressionUUID->"4f322196-3883-7343-89d0-4416de0a1d0b"],
Cell[CellGroupData[{
Cell[57196, 1653, 1236, 33, 42, "Input",ExpressionUUID->"33731187-9d37-6448-81eb-e629bfd5c275"],
Cell[58435, 1688, 232, 5, 28, "Output",ExpressionUUID->"6bc85f8f-3531-e048-a96e-1b2fcb818b07"],
Cell[58670, 1695, 230, 5, 28, "Output",ExpressionUUID->"3677ea3f-705b-4d4e-a7ae-37b6197d1fb7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58949, 1706, 179, 2, 32, "Subsubsection",ExpressionUUID->"eb61a8cb-7b57-9345-8000-b190c3a4afa9"],
Cell[CellGroupData[{
Cell[59153, 1712, 1457, 41, 111, "Input",ExpressionUUID->"7c86e43f-7b6d-2046-8985-990e4ca49321"],
Cell[60613, 1755, 204, 4, 28, "Output",ExpressionUUID->"c41bc3d4-9add-0841-93d5-d3097ef736ea"],
Cell[60820, 1761, 204, 4, 28, "Output",ExpressionUUID->"ffe6ba4b-ad2c-1e44-a7c0-86c24ec79b49"],
Cell[61027, 1767, 202, 4, 28, "Output",ExpressionUUID->"ff6cae43-eaa5-5849-838e-04bf75d2f943"],
Cell[61232, 1773, 204, 4, 28, "Output",ExpressionUUID->"32ffca8f-5a48-4645-9865-141c483559d0"],
Cell[61439, 1779, 204, 4, 28, "Output",ExpressionUUID->"b4e0c28e-d13b-2744-9e3f-970fa4424f34"],
Cell[61646, 1785, 202, 4, 28, "Output",ExpressionUUID->"7386b289-7864-f442-9077-4f4a0559f7f7"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61909, 1796, 169, 3, 47, "Subsection",ExpressionUUID->"55e82a90-4b65-5f4a-951b-d234215c53c1"],
Cell[62081, 1801, 4727, 134, 350, "Input",ExpressionUUID->"7544a4da-48cd-9f41-90a8-0142c8ac3c94"],
Cell[CellGroupData[{
Cell[66833, 1939, 265, 5, 39, "Subsubsection",ExpressionUUID->"97f53c3a-2701-2449-981b-d81de61efd76"],
Cell[CellGroupData[{
Cell[67123, 1948, 2295, 58, 111, "Input",ExpressionUUID->"48ff4da7-5020-264c-90f1-87163a366823"],
Cell[69421, 2008, 1574, 23, 28, "Output",ExpressionUUID->"3ec6229d-d083-9d41-aeda-5569d8467cd9"],
Cell[70998, 2033, 1574, 23, 28, "Output",ExpressionUUID->"e3cabb03-c01d-7747-ae15-89eaf36a6f11"],
Cell[72575, 2058, 1576, 23, 28, "Output",ExpressionUUID->"65024560-aa80-c74e-8a34-6fd19a5412c0"],
Cell[74154, 2083, 1574, 23, 28, "Output",ExpressionUUID->"1d201168-afb9-8747-9bbb-e3f081953692"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75765, 2111, 2307, 60, 128, "Input",ExpressionUUID->"0691c072-d443-3845-af52-2e0738377c0d"],
Cell[78075, 2173, 1429, 21, 28, "Output",ExpressionUUID->"ca3633bf-9a54-234a-9247-e6d1fbd1ba85"],
Cell[79507, 2196, 1427, 21, 28, "Output",ExpressionUUID->"41baa100-3e11-c74d-8d40-6e190673fa2e"],
Cell[80937, 2219, 1427, 21, 28, "Output",ExpressionUUID->"212346ea-6c12-0247-9b09-7059bd99cd9d"],
Cell[82367, 2242, 1427, 21, 28, "Output",ExpressionUUID->"104fa717-2c26-4e41-824e-3fd8dd77b240"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83831, 2268, 1779, 47, 145, "Input",ExpressionUUID->"252dd203-dacc-e64b-8a11-8cadcc9badb9"],
Cell[85613, 2317, 230, 4, 28, "Output",ExpressionUUID->"f5252b27-f305-3d4c-a259-2471bfec9dfd"],
Cell[85846, 2323, 230, 4, 28, "Output",ExpressionUUID->"3b9cf9b5-d357-824a-aa2e-afa252655466"],
Cell[86079, 2329, 230, 4, 28, "Output",ExpressionUUID->"01e50aa9-3c6d-1e42-9c12-2cec6d626c1c"],
Cell[86312, 2335, 228, 4, 28, "Output",ExpressionUUID->"3d8b4189-d1f7-1a43-bef3-c747db68394c"],
Cell[86543, 2341, 230, 4, 28, "Output",ExpressionUUID->"7b4604e8-0121-6845-8794-b934ad2cefbb"],
Cell[86776, 2347, 228, 4, 28, "Output",ExpressionUUID->"60ddfeb3-3a89-e64a-992f-3fe6f1986291"]
}, Open  ]],
Cell[87019, 2354, 4006, 108, 145, "Input",ExpressionUUID->"5f59aed3-0883-7c41-b44a-917eba41e87a"],
Cell[91028, 2464, 3575, 91, 176, "Input",ExpressionUUID->"cd0a08bf-b664-c949-aa8d-5aaf9214331d"],
Cell[94606, 2557, 154, 3, 25, "Input",ExpressionUUID->"e80f80fe-7802-ed4f-8598-f94814773ab4"],
Cell[94763, 2562, 5876, 171, 245, "Input",ExpressionUUID->"9b4e078f-eb19-484d-afad-554682f96cc6"],
Cell[100642, 2735, 177, 3, 25, "Input",ExpressionUUID->"3cde5132-6c53-d74b-b953-05189b55df9f"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[100880, 2745, 151, 3, 59, "Section",ExpressionUUID->"d804c51e-8628-ab4a-82e7-a6805fb1cdb4"],
Cell[CellGroupData[{
Cell[101056, 2752, 3876, 103, 210, "Input",ExpressionUUID->"05d7acb7-2702-4245-8520-b938a47072b8"],
Cell[104935, 2857, 2069, 51, 78, "Output",ExpressionUUID->"ea9063e9-75cc-8547-8d49-9a82bbf08ee9"],
Cell[107007, 2910, 4247, 107, 99, "Output",ExpressionUUID->"3caba6a0-4d12-5c4a-9fee-36eca3d2f414"],
Cell[111257, 3019, 3283, 84, 90, "Output",ExpressionUUID->"3fb76bcb-7868-6a46-9c34-8ecb03dcaf77"],
Cell[114543, 3105, 3396, 88, 90, "Output",ExpressionUUID->"654b4d5b-f537-8741-8ac5-9ec0aebb8eb5"],
Cell[117942, 3195, 555, 11, 41, "Output",ExpressionUUID->"0c55fa86-2605-1a42-b468-f4e4e6d3a293"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118534, 3211, 1552, 46, 104, "Input",ExpressionUUID->"e2bc1f2d-1b61-084f-9aad-aa41a8fb4c66"],
Cell[120089, 3259, 4638, 118, 85, "Output",ExpressionUUID->"ddf64948-7865-7e4c-835f-9d0b374a2e58"],
Cell[124730, 3379, 3944, 104, 89, "Output",ExpressionUUID->"7b84788c-6c5a-bd41-af11-a437b6b7a19e"],
Cell[128677, 3485, 3974, 105, 89, "Output",ExpressionUUID->"9a90b87d-b4c7-7649-b132-0da13ff25a4a"],
Cell[132654, 3592, 6273, 167, 81, "Output",ExpressionUUID->"efab4899-939c-4847-8406-731d8b6afcd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138964, 3764, 377, 7, 39, "Subsubsection",ExpressionUUID->"888c45d3-8f12-46ba-934a-e54393cbd493"],
Cell[CellGroupData[{
Cell[139366, 3775, 5798, 152, 292, "Input",ExpressionUUID->"71003bb8-980d-4838-a4ef-3aabd1e28f0b"],
Cell[145167, 3929, 307, 7, 28, "Output",ExpressionUUID->"9a65c00b-9a7f-6f41-863f-b1cf1e1a0419"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145523, 3942, 226, 4, 39, "Subsubsection",ExpressionUUID->"380e9625-0c47-4e25-a285-d2f0eed8f866"],
Cell[145752, 3948, 3898, 94, 162, "Input",ExpressionUUID->"191cf8f7-573c-41e0-bc66-52c301883e26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149687, 4047, 200, 3, 39, "Subsubsection",ExpressionUUID->"52f0ce90-929b-4b6c-bad6-88d3e0926a7f"],
Cell[CellGroupData[{
Cell[149912, 4054, 1951, 50, 128, "Input",ExpressionUUID->"dc18efb0-38f2-4735-802d-463b952aa03f"],
Cell[151866, 4106, 1634, 49, 42, "Output",ExpressionUUID->"b250395a-bda8-f84f-9e13-02e6b0cd3a72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153537, 4160, 1934, 50, 128, "Input",ExpressionUUID->"3b8fb364-bf9f-410d-b137-7dcc914c18a3"],
Cell[155474, 4212, 2118, 63, 42, "Output",ExpressionUUID->"a848f006-079d-a744-a3dc-bb7bbf010ae0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157641, 4281, 179, 3, 39, "Subsubsection",ExpressionUUID->"f1a47311-1fa0-499c-8439-100f7aeb3ad8"],
Cell[CellGroupData[{
Cell[157845, 4288, 10080, 280, 240, "Input",ExpressionUUID->"6b3df4f4-c807-4b94-9a78-fc50b83e6e2f"],
Cell[167928, 4570, 297435, 5005, 227, "Output",ExpressionUUID->"55253218-429a-1a46-abdf-7b3d18c168c1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[465424, 9582, 242, 4, 59, "Section",ExpressionUUID->"9f8ef739-fa38-3249-8c7b-3c87bb4299f1"],
Cell[465669, 9588, 12158, 341, 493, "Input",ExpressionUUID->"2733675f-6488-b24b-8863-58e65146c6ee"],
Cell[CellGroupData[{
Cell[477852, 9933, 926, 27, 49, "Subsection",ExpressionUUID->"6cd319a2-105f-4d85-b972-d8543bf23428"],
Cell[478781, 9962, 487, 14, 25, "Input",ExpressionUUID->"e63ce0e4-40d1-45c5-ae1a-2c45684885a8"],
Cell[479271, 9978, 1655, 46, 66, "Input",ExpressionUUID->"c12ee57a-ae0f-4901-a0a3-ad38b5496d1e"],
Cell[480929, 10026, 993, 22, 76, "Input",ExpressionUUID->"272b2e34-8d18-48d2-a2ee-087c479df323"],
Cell[481925, 10050, 347, 9, 25, "Input",ExpressionUUID->"c18381d8-ea43-4091-b030-6d77f119c03e"],
Cell[CellGroupData[{
Cell[482297, 10063, 3631, 104, 189, "Input",ExpressionUUID->"50d150c5-e7cb-1b4c-bcd5-793e041e75c0"],
Cell[485931, 10169, 309, 6, 28, "Output",ExpressionUUID->"0e7ecb00-c81b-574b-b83c-89f77b8b4086"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


